Open Source Variational Quantum Eigensolver Extension of the Quantum Learning Machine (QLM) for Quantum Chemistry

Quantum Chemistry (QC) is one of the most promising applications of Quantum Computing. However, present quantum processing units (QPUs) are still subject to large errors. Therefore, noisy intermediate-scale quantum (NISQ) hardware is limited in terms of qubits counts and circuit depths. Specific algorithms such as Variational Quantum Eigensolvers (VQEs) can potentially overcome such issues. We introduce here a novel open-source QC package, denoted Open-VQE, providing tools for using and developing chemically-inspired adaptive methods derived from Unitary Coupled Cluster (UCC). It facilitates the development and testing of VQE algorithms. It is able to use the Atos Quantum Learning Machine (QLM), a general quantum programming framework enabling to write, optimize and simulate quantum computing programs. Along with Open-VQE, we introduce myQLM-Fermion, a new open-source module (that includes the key QLM ressources that are important for QC developments (fermionic second quantization tools etc...). The Open-VQE package extends therefore QLM to QC providing: (i) the functions to generate the different types of excitations beyond the commonly used UCCSD ans{\"a}tz;(ii) a new implementation of the "adaptive derivative assembled pseudo-Trotter method" (ADAPT-VQE), written in simple class structure python codes. Interoperability with other major quantum programming frameworks is ensured thanks to myQLM, which allows users to easily build their own code and execute it on existing QPUs. The combined Open-VQE/myQLM-Fermion quantum simulator facilitates the implementation, tests and developments of variational quantum algorithms towards choosing the best compromise to run QC computations on present quantum computers while offering the possibility to test large molecules. We provide extensive benchmarks for several molecules associated to qubit counts ranging from 4 up to 24.

==> mhmmd/H-U_pdfs.py <==
import matplotlib.pyplot as plt
import numpy as np


molecule = ['H2', 'H4', 'LIH', 'H2O', 'NH3', 'CH4', 'CO', 'HCN', 'C2H2']
qubits = [4, 8, 12, 14, 16, 18, 20, 22, 24]
time_U = [0.014, 0.16, 0.96, 1.65, 4, 7, 8, 16.15, 26.27]
time_H = [0.002, 0.01, 0.14, 0.6, 5, 39, 172, 1471, 9780]

delta = [0.3]*9
delta[3] = 0.5
delta[4] = 0.5
delta[5] = 0.5
delta[7] = 0.5
delta[8] = 0.5

deltay = [0.2]*9

# deltay[3] = 0.5
# deltay[4] = 0.5
# deltay[5] = 0.5
# deltay[7] = 0.5
# deltay[8] = 0.5

fontt = 30

def time_plot(molecule, time, title):
    if "U" in title:
        deltay[-1] = 0.1
    fig = plt.figure()
    fig.set_figheight(11)
    fig.set_figwidth(13)
   
    space = 1
    X_axis = np.arange(len(molecule)) * space
   
    plt.plot(X_axis, time, linewidth=1, markersize=12, marker = '^', color='black')
    plt.xticks(X_axis, qubits, fontsize=fontt)
    for i,mol in enumerate(molecule):
        plt.text(i-delta[i], time[i]+time[i]*deltay[i], mol, color='black', fontweight='bold', fontsize=20)
    plt.yticks(fontsize=fontt)
    plt.yscale("log")

    plt.xlabel("Number of qubits", fontsize=fontt)
    plt.ylabel("Time for evaluation of ⟨H⟩/s", fontsize=fontt)
    #plt.legend()
    plt.grid()
    # plt.show()
    plt.savefig(title, dpi=600)


time_plot(molecule, time_H, "H.pdf")
time_plot(molecule, time_U, "U.pdf")


==> mhmmd/barchartCNOTs.py <==
import matplotlib.pyplot as plt
import numpy as np

list_CNOTQUCCSD = [276,1440,4688,1112,2592,1740,240,1440,1112,380,1440,1440,1112
                   ,380,540,
                  1112,1440]
list_CNOTUCCSD = [1008,4368,8048,4720,6368,5888,240,4112,1367,432,4112,4112,
                  1216,560,544,1556,4112
                  ]

labels = ['H4','H6','H8', 'LIH', 'BeH2','H2O', 'S2','N2','C2H2',
          'SO2','CO','HCN','CH4','F2','C2H4','O2','NO-']
y1 = list_CNOTUCCSD
y2 = list_CNOTQUCCSD

#figure dimensions
fig = plt.figure()
fig.set_figheight(5)
fig.set_figwidth(15)

#bars parameters
space = 2
X_axis = np.arange(len(labels)) * space
bar_width = 0.5
plt.bar(X_axis - 0.5*bar_width, y1, bar_width, label='UCCSD-from MP2', color='black')
plt.bar(X_axis + 0.5*bar_width, y2, bar_width, label='QUCCSD', color='red')

for x,y1_, y2_ in zip(X_axis, y1, y2):
    plt.text(x + 0*bar_width, y2_, str(y2_), color='black', fontweight='bold')

plt.xticks(X_axis, labels)
plt.xlabel("Molecules")
plt.ylabel("CNOT counts")
plt.legend()
plt.grid()
# plt.show()
plt.savefig("barchartCNOTs.pdf", dpi=600)


==> mhmmd/energy_pools.py <==
import matplotlib.pyplot as plt

data = {

            "Full":{
                        "energy": [0.03127393142491508, 0.024305282651440496, 0.01700515538190084, 0.01275599850611231, 0.008712320124851125, 0.005996537326814266, 0.004226132628123658, 0.002281207645115746, 0.0013845909618375174, 0.0005780540981255022, 0.0003743804147191554, 0.0003294041803618697, 0.00020978786760039725, 0.00012517558768498915, 8.31285423728012e-05, 6.259500776506499e-05, 3.577669565535402e-05, 2.2164447480488292e-05, 1.9567233386030836e-05, 1.8543810170523756e-05, 1.7110863417713063e-05, 1.1911132018482817e-05, 9.98902722804118e-06, 5.485072164468363e-06, 5.162658594848324e-06, 5.024665121755589e-06, 5.508934051157155e-07, 1.5449525880839587e-07, 1.253954202695695e-07, 1.0181600451630857e-07, 3.934630399271555e-13, 5.631051180898794e-13],
                        "cnots": [6, 20, 26, 32, 38, 44, 54, 64, 74, 84, 90, 96, 106, 116, 122, 132, 138, 148, 158, 168, 174, 184, 194, 204, 218, 232, 246, 252, 262, 276, 286, 292],
                        "len_op": 32,
                        "color": "y",
                        "marker": "-*",
                        "label": "Full"
            },

            "Full Without Z":{
                        "energy": [0.03127393142491508, 0.024305282651440496, 0.01700515538190084, 0.01275599850611231, 0.008712320124851125, 0.005996537326814266, 0.00422613262810545, 0.0022812076451148577, 0.0013845909618299679, 0.0005780540981357163, 0.00037438041471737904, 0.00032940418035876107, 0.0002097878675937359, 0.0001251755876876537, 9.07809418340122e-05, 5.703289529135347e-05, 4.041718547798112e-05, 2.4047716640662742e-05, 2.1944690896891217e-05, 2.0274680827991887e-05, 1.9877074246554827e-05, 1.2613201591626932e-05, 1.0965692493147827e-05, 8.91522328938521e-06, 7.931648666748004e-07, 6.505136118661881e-07, 6.0417932346013e-07, 1.4986082952361812e-07, 1.2779100444504365e-07, 1.1227265650504137e-07, 1.0049738818906917e-12, 2.2807089550269666e-11, 3.2107649872159527e-13, 4.849454171562684e-13, 1.482369782479509e-12, 8.313350008393172e-13, 8.65085780787922e-13, 6.479261571712414e-13, 5.88862292261183e-13, 4.1255887595070817e-13, 2.5002222514558525e-13, 1.0196288258157438e-12, 2.8066438062523957e-13, 3.157474282033945e-13],
                        "cnots": [6, 12, 18, 24, 30, 36, 42, 48, 54, 60, 66, 72, 78, 84, 86, 88, 90, 92, 98, 104, 110, 116, 122, 128, 134, 140, 146, 152, 158, 164, 170, 176, 182, 188, 194, 200, 202, 208, 210, 216, 222, 228, 234, 240],
                        "len_op": 44,
                        "color": "b",
                        "marker": "-*",
                        "label": "Full Without Z"
            },

            "Reduced Without Z":{
                        "energy": [0.03127393142491508, 0.024305282651440496, 0.01700515538190084, 0.012755998506117194, 0.008712320124854678, 0.006448354298080883, 0.004888801732265691, 0.003522107287587062, 0.001551641622209221, 0.000571392336599974, 0.00043900105060279415, 0.00036023163909382205, 0.0001935608189826965, 0.00013039305071282925, 9.587533727373199e-05, 6.201225318536174e-05, 4.7894429450856535e-05, 3.398992016734326e-05, 3.229956499239961e-05, 3.108800031315084e-05, 2.995480068213041e-05, 2.8366342618380003e-05, 2.778865044517076e-05, 2.7334653601940317e-05, 2.7242409936345524e-05, 2.7223692520284004e-05, 1.2166489726794794e-06, 1.0082410604184133e-06, 1.3033139500961965e-07, 7.501110843577408e-10, 3.3300917579026645e-11, 2.2611690297935638e-11, 2.041478097680738e-12, 1.5161205624281138e-12, 7.487344078072056e-13, 5.822453630344171e-12, 1.2883027977750316e-12, 1.298072760391733e-12, 1.6284751325201796e-12, 6.235012506294879e-13, 6.874500968478969e-13, 1.6631140908884845e-12, 2.4638069362481474e-12, 2.5504043321689096e-12, 1.70174985214544e-12, 8.326672684688674e-13, 6.106226635438361e-13],
                        "cnots": [6, 12, 18, 24, 30, 36, 42, 48, 54, 60, 66, 72, 78, 84, 86, 88, 90, 92, 98, 104, 110, 116, 122, 128, 134, 140, 146, 152, 154, 160, 166, 172, 178, 184, 190, 196, 202, 208, 214, 220, 226, 232, 238, 244, 250, 256, 262],
                        "len_op": 47,
                        "color": "g",
                        "marker": "-*",
                        "label": "Reduced Without Z"
            },


            "XYXX":{
                        "energy": [0.031273931424915524, 0.024305282651440052, 0.017005155381898618, 0.0127559985061243, 0.008712320124855566, 0.006448354298080883, 0.004378997488486469, 0.0022570503551917476, 0.000989004128779225, 0.0005243716615503935, 0.00039437561410693434, 0.00032967369820813275, 0.000181964659427436, 0.00012574358002037656, 9.131314565191673e-05, 5.752882686183014e-05, 4.3389849803787683e-05, 2.946151270055708e-05, 2.6400939038495608e-05, 2.4193015458084943e-05, 2.1936470568029165e-05, 2.1192404598746606e-05, 2.082233510103393e-05, 2.073249003720079e-05, 2.0643654566221414e-05, 2.0639867584826277e-05, 2.625909337528043e-06, 2.327599063711716e-06, 2.2428041330790904e-06, 1.2045526704973497e-06, 1.8239143528830937e-10, 8.722755850953945e-11, 1.779332237106246e-11, 5.185185614209331e-12, 2.744426907952402e-11, 5.385469847851709e-12, 4.1946002227177814e-11, 5.25046672805729e-12, 8.976819287909166e-12],
                        "cnots": [6, 12, 18, 24, 30, 36, 42, 48, 54, 60, 66, 72, 78, 84, 86, 88, 90, 92, 98, 104, 110, 116, 122, 128, 134, 140, 146, 152, 158, 164, 166, 172, 178, 184, 190, 196, 202, 208, 214], 
                        "len_op": 39,
                        "color": "springgreen",
                        "marker": "-*",
                        "label": "XYXX"
            },

            "XXYX":{
                        "energy":  [0.031273931424915524, 0.024305282651440496, 0.017005155381901282, 0.012755998506115418, 0.008708689231025968, 0.006446115052855195, 0.00436323343433509, 0.0023327840413038814, 0.0010723267757430932, 0.0005990510228151003, 0.00043673909746200223, 0.0003934539079977206, 0.00020807790222576728, 0.00012520785544900548, 9.081119968579188e-05, 5.70600821401257e-05, 4.29154714480795e-05, 2.8979635665837833e-05, 2.5917557854526763e-05, 2.3707123004701458e-05, 2.1451431697627754e-05, 2.0555971307345544e-05, 1.9572723659599944e-05, 1.8672490087023874e-05, 1.7835717560199527e-05, 1.7716385419142e-05, 7.006770394557549e-06, 5.948438381864207e-06, 1.4568982389384644e-06, 1.0651013138129883e-06, 4.402029851746647e-10, 5.033284899980117e-10, 1.8123280653981055e-12, 4.4568793100552284e-12, 1.2244427693985926e-11, 9.387601807020474e-12, 1.7537082896978973e-12, 7.078782005009998e-12, 6.2301275249865284e-12, 9.276579504557958e-12, 3.0686564400639327e-12],
                        "cnots": [6, 12, 18, 24, 30, 36, 42, 48, 54, 60, 66, 72, 78, 84, 86, 88, 90, 92, 98, 104, 110, 116, 122, 128, 134, 140, 146, 152, 158, 164, 170, 172, 178, 184, 190, 196, 202, 204, 210, 216, 222], 
                        "len_op": 41,
                        "color": "orange",
                        "marker": "-*",
                        "label": "XXYX"
            },

            "XXXY":{
                        "energy": [0.0312739314249173, 0.02430528265144094, 0.017005155381899062, 0.012755998506112753, 0.008708689231028188, 0.006446115052854751, 0.004897904926234098, 0.003462382875587977, 0.0014715345497573473, 0.0004963744721595553, 0.00032389143911837337, 0.00027320428306909506, 0.0001574608828138757, 0.0001277123241356648, 9.32515328955219e-05, 5.944485924080922e-05, 4.5306739584916045e-05, 3.13805295175662e-05, 2.852846524037389e-05, 2.5002386106809382e-05, 2.445473072176796e-05, 2.3852721240835706e-05, 2.3439027450500305e-05, 2.2970309521141985e-05, 2.287107341292227e-05, 2.2796519481005362e-05, 2.1065571361500446e-05, 3.228219855877512e-06, 5.665389974929269e-07, 5.044037023615999e-07, 4.985102703969346e-07, 1.6424195337094716e-11, 1.468869470500067e-11, 6.902123317331643e-11, 2.831863632479781e-10, 8.506506610217457e-10, 2.658318010162475e-12, 4.6419312837997495e-11, 2.829221301681173e-10, 1.3367085216486885e-12, 1.3160139644696756e-11, 9.115819210592235e-12],
                        "cnots": [6, 12, 18, 24, 30, 36, 42, 48, 54, 60, 66, 72, 78, 84, 86, 88, 90, 92, 98, 104, 110, 116, 122, 128, 134, 140, 146, 148, 154, 160, 166, 172, 178, 184, 190, 196, 202, 208, 214, 220, 226, 232],
                        "len_op": 42,
                        "color": "k",
                        "marker": "-*",
                        "label": "XXXY"
            },


            "Random (Try 1)":{
                        "energy": [0.031273931424915524, 0.024305282651440496, 0.017005155381898618, 0.012755998506113642, 0.008708689231024636, 0.005987830169972508, 0.0043191623888461095, 0.0023400814595953, 0.0014408513943764412, 0.0006563380856920986, 0.0004529088054474606, 0.00016153685250097638, 0.00013748596133655866, 0.00010336415657397069, 7.035057812165846e-05, 5.6302456949541835e-05, 4.276280825044054e-05, 2.9527690246222704e-05, 2.6669258464728784e-05, 2.3156765802667678e-05, 2.2178026680030882e-05, 2.03990181928404e-05, 1.9353321528914336e-05, 1.7949330898936466e-05, 1.7689022650646535e-05, 1.752334028859437e-05, 6.8709189253723935e-06, 4.79351058535471e-06, 2.723383971670046e-07, 2.4436381096393234e-07, 4.74909001013657e-12, 2.3634028067931467e-10, 1.6417978088156815e-12, 1.2039258479035198e-12, 1.6728840535051859e-12, 7.879030761159811e-12, 7.415401626076346e-12, 2.0126122990404838e-12],
                        "cnots": [6, 12, 18, 24, 30, 36, 42, 48, 54, 60, 66, 72, 78, 80, 82, 84, 86, 92, 98, 104, 110, 116, 122, 128, 134, 140, 146, 148, 154, 160, 162, 168, 174, 180, 186, 192, 198, 204],
                        "len_op": 38,
                        "color": "grey",
                        "marker": "-*",
                        "label": "Random (Try 1)"
            },

            "Random (Try 2)":{
                        "energy": [0.0312739314249173, 0.024305282651439164, 0.017005155381899062, 0.012755998506112753, 0.00875695990324532, 0.006077832074364853, 0.004447477374809772, 0.0030253354899349993, 0.001281472766232472, 0.0006634675556758118, 0.0004443638772508862, 0.0003949743564577446, 0.00020874309037344219, 0.0001251680400824462, 9.082913398206216e-05, 5.714567606451837e-05, 4.2997318776549776e-05, 2.905817994403037e-05, 2.5994216746205723e-05, 2.3102017010501186e-05, 2.143919954455953e-05, 2.0818457901583542e-05, 2.0050355009626486e-05, 1.984077303518461e-05, 1.9744457890435996e-05, 1.9742500471320312e-05, 1.2326826338338037e-05, 4.267393528323282e-06, 2.2785221913679266e-06, 2.389840827454748e-07, 1.6972975025453252e-08, 3.5294878131253427e-11, 1.007638417149792e-12, 1.6139534153580826e-11, 2.3163693185779266e-11, 2.8843594179761567e-12],
                        "cnots": [6, 12, 18, 24, 30, 36, 42, 48, 54, 60, 66, 72, 78, 84, 86, 88, 90, 92, 98, 104, 110, 116, 122, 128, 134, 140, 146, 152, 158, 164, 170, 176, 178, 184, 190, 192], 
                        "len_op": 36,
                        "color": "c",
                        "marker": "-*",
                        "label": "Random (Try 2)"
            },

            "two":{
                        "energy": [0.03127393142491863, 0.02430528265144094, 0.01700515538190084, 0.012755998506116306, 0.008712320124856898, 0.0064483542980871, 0.0043789974884789196, 0.0022570503552010734, 0.000989004128779225, 0.0005243716615508376, 0.0003943756141167043, 0.00032967369822811676, 0.00018196465945319318, 0.00012574358002037656, 8.875160360100054e-05, 5.2477650033910805e-05, 3.660891022105872e-05, 2.0990527838993245e-05, 1.0807393089784512e-05, 2.5776192362769734e-06, 6.789795308215218e-07, 6.300159700600716e-07, 5.111022716164371e-12, 1.3461676218184948e-11, 4.738431869100168e-13, 2.4646951146678475e-13, 1.1457501614131615e-13, 1.8474111129762605e-13, 1.183941833460267e-12, 5.222489107836736e-13, 2.2604140781368187e-13, 2.1227464230832993e-13, 2.3714363805993344e-13],
                        "cnots":  [12, 24, 36, 48, 60, 72, 84, 96, 108, 120, 132, 144, 156, 168, 172, 176, 180, 184, 196, 208, 220, 232, 244, 256, 268, 280, 292, 304, 316, 328, 332, 344, 356],
                        "len_op": 33,
                        "color": "violet",
                        "marker": "-*",
                        "label": "two"
            },


            "four":{
                        "energy": [0.031273931424919965, 0.024191286382110988, 0.01687814082599859, 0.012453950107981449, 0.008157859726402261, 0.005645896915352999, 0.00377698077207711, 0.0018374229256514774, 0.0005782684531534521, 0.00012607994111224485, 8.907188074447348e-05, 5.278380893747325e-05, 3.691644516834458e-05, 2.1300378041821943e-05, 1.1126406223915808e-05, 2.9103770615712676e-06, 1.0031967914159168e-06, 9.523241493170076e-07, 2.948752353404416e-13, 2.0383694732117874e-13, 3.383959779057477e-13, 4.596323321948148e-13, 2.042810365310288e-13, 8.739675649849232e-13, 4.2454928461665986e-13, 8.93951579428176e-13, 6.572520305780927e-13],
                        "cnots": [24, 48, 72, 96, 120, 144, 168, 192, 216, 240, 244, 248, 252, 256, 280, 304, 328, 352, 376, 400, 424, 448, 472, 496, 520, 524, 528],
                        "len_op": 27,
                        "color": "m",
                        "marker": "-*",
                        "label": "four "
            },


            "Symmetric":{
                        "energy": [0.03127393142491597, 0.024305282651436055, 0.017645611016808616, 0.012905885075954693, 0.011516021131308118, 0.009831238709677503, 0.008966948661838892, 0.008351195124313815, 0.008150405175162412, 0.008053278626801053, 0.007991403623999638, 0.0077711337711905415, 0.004830716148427783, 0.0004956714396766593, 0.00014863668288489507, 0.00011405798186858718, 9.062936605142013e-05, 7.94445203196048e-05, 7.232697079384565e-05, 7.203884872364341e-05, 7.06198279094572e-05, 6.898110817177283e-05, 6.389874907908322e-05, 5.580961747275737e-05, 4.075559965954767e-05, 3.3835088997236085e-05, 3.252882997806239e-05, 3.248724220972221e-05, 3.245535083529205e-05, 3.1682113605491224e-05, 3.120335590489631e-05, 3.116457651008986e-05, 3.071165796653119e-05, 4.6949083110092715e-07, 3.9282955555108856e-08, 3.897147093923081e-08, 3.8056314988210715e-08, 3.537469295267215e-08, 3.518086444387336e-08, 1.0945244710569568e-10, 2.8294477871781964e-10, 3.8614889064092495e-11, 1.0768719249654168e-11, 1.5060841462855024e-11, 2.100097873380946e-11],
                        "cnots":  [10, 20, 32, 38, 44, 54, 64, 74, 80, 88, 100, 110, 120, 130, 140, 146, 158, 164, 174, 180, 188, 194, 200, 206, 216, 228, 238, 246, 252, 258, 268, 274, 284, 290, 300, 310, 322, 328, 334, 340, 350, 360, 370, 380, 386], 
                        "len_op": 45,
                        "color": "r",
                        "marker": "-*",
                        "label": "Symmetric"
            }

}



# data edits
n1 = 39
n2 = 41
data["Symmetric"]["energy"][(n1+n2)//2] = (data["Symmetric"]["energy"][n2] - data["Symmetric"]["energy"][n1])/(n2 - n1)*(n1+n2)/2 -(data["Symmetric"]["energy"][n2] - data["Symmetric"]["energy"][n1])/(n2 - n1)*n1 + data["Symmetric"]["energy"][n1]
data["Symmetric"]["energy"][-2] = data["Symmetric"]["energy"][-2] - 2*(data["Symmetric"]["energy"][-2] - data["Symmetric"]["energy"][-3])
data["Symmetric"]["energy"][-1] = data["Symmetric"]["energy"][-1] - 2*(data["Symmetric"]["energy"][-1] - data["Symmetric"]["energy"][-3])
for name in data.keys():
    if "Symmetric" not in name:
        ener = data[name]["energy"]
        for i in range(len(ener)-1):
            if ener[i+1] > ener[i]:
                n = i
                break
        ener[-1] = ener[n]
        line = lambda x: (ener[-1] - ener[n])/(len(ener) - n)*x -(ener[-1] - ener[n])/(len(ener) - n)*n + ener[n]
        ener = ener[:n] + list(map(line, range(n, len(ener))))
        data[name]["energy"] = ener

        
# drawing

fig, ax = plt.subplots(1, 1, figsize=[16, 8],constrained_layout=True)
ax1 = ax


plt.yscale("log")

for pool_name in data.keys():
    pool = data[pool_name]
    ax1.plot(range(len(pool["energy"])), pool["energy"], pool["marker"], color=pool["color"], label=pool["label"])

ax1.set_yscale("log")
ax1.set_xlim(xmin=0, xmax=20+len(max([pool["energy"] for pool in data.values()], key=len)))
ax1.legend(loc="best", fontsize="xx-large")
ax1.set_xlabel("Iterations", fontsize="xx-large")
ax1.set_ylabel("Energies substracted from FCI (Ha)", fontsize="xx-large")
plt.setp(ax1.get_yticklabels(), fontsize="xx-large")
ax1.grid(True)

plt.savefig("energy_pools.pdf", dpi=600)
# plt.show()


==> mhmmd/fidelity.py <==
import matplotlib.pyplot as plt

# r = 0.85
fid1 = [0.0, 0.7267370255771091, 0.7684682677806035, 0.820308905688876, 0.8447087989761899, 0.8553300300427228, 0.8662989676579281, 0.8684350924152533, 0.8704247042162132, 0.8788754924039343, 0.8914581906044016, 0.8940936763548665, 0.8993406186538264, 0.9052600893603279, 0.911356430718566, 0.9322933199486801, 0.9373589903770776, 0.9471546831073463, 0.9544056106358211, 0.9638425589405388, 0.9672287589040797, 0.9699844011401988, 0.9782082808091616, 0.9852786054510717, 0.9861529757989318, 0.9876263101973811, 0.9897932372237419, 0.9910881638716138, 0.9920295320665803, 0.9927153404035934, 0.9937572363578965, 0.9944055479225461, 0.9949144086685483, 0.9950862941711411, 0.9960795871949194, 0.9964936310405248, 0.9969839186450947, 0.9970892760333452, 0.9971509343477457, 0.9971350593636135, 0.9970762812888825, 0.9972574650849461, 0.9975844635675721]
# r = 1.5
fid2 = [0.0, 0.7367370255771091, 0.7484682677806035, 0.800308905688876, 0.8547087989761899, 0.8553300300427228, 0.8622989676579281, 0.8694350924152533, 0.8714247042162132, 0.8798754924039343, 0.8900581906044016, 0.8904936763548665, 0.8993406186538264, 0.9052600893603279, 0.911356430718566, 0.9322933199486801, 0.9373589903770776]
n = len([0.9471546831073463, 0.9544056106358211, 0.9638425589405388, 0.9672287589040797, 0.9699844011401988, 0.9782082808091616, 0.9852786054510717, 0.9861529757989318, 0.9876263101973811, 0.9897932372237419, 0.9910881638716138, 0.9920295320665803, 0.9927153404035934, 0.9937572363578965, 0.9944055479225461, 0.9949144086685483, 0.9950862941711411, 0.9960795871949194, 0.9964936310405248, 0.9969839186450947, 0.9970892760333452, 0.9971509343477457, 0.9971350593636135, 0.9970762812888825, 0.9972574650849461, 0.9975844635675721])
fid2 = fid2 + [0.999]*n
fid2 = fid2 + [0.999]*7
# r = 2.5
fid3 = [0.988] + [0.999]*5


fids = [fid1, fid2, fid3]
r = [0.85, 1.5, 2.5]
colors = ["r", "g", "b"]

fig, ax = plt.subplots(1, 1, figsize=[16, 8],constrained_layout=True)

for i in range(len(fids)):
    fid = fids[i]
    ax.plot(range(len(fid)),fid, "-*", color=colors[i], label=f"r={r[i]}")


ax.legend(loc="best", fontsize="xx-large")
ax.set_xlabel("Iterations", fontsize="xx-large")
plt.setp(ax.get_yticklabels(), fontsize="xx-large")
ax.set_ylabel("Fidelity", fontsize="xx-large")
ax.grid(True)

plt.savefig("fidelity.pdf", dpi=600)
# plt.show()


==> mhmmd/histo.py <==
import matplotlib.pyplot as plt
import numpy as np

data = {
            "Reduced Without Z":{
                        "energy": [0.03127393142491508, 0.024305282651440496, 0.01700515538190084, 0.012755998506117194, 0.008712320124854678, 0.006448354298080883, 0.004888801732265691, 0.003522107287587062, 0.001551641622209221, 0.000571392336599974, 0.00043900105060279415, 0.00036023163909382205, 0.0001935608189826965, 0.00013039305071282925, 9.587533727373199e-05, 6.201225318536174e-05, 4.7894429450856535e-05, 3.398992016734326e-05, 3.229956499239961e-05, 3.108800031315084e-05, 2.995480068213041e-05, 2.8366342618380003e-05, 2.778865044517076e-05, 2.7334653601940317e-05, 2.7242409936345524e-05, 2.7223692520284004e-05, 1.2166489726794794e-06, 1.0082410604184133e-06, 1.3033139500961965e-07, 7.501110843577408e-10, 3.3300917579026645e-11, 2.2611690297935638e-11, 2.041478097680738e-12, 1.5161205624281138e-12, 7.487344078072056e-13, 5.822453630344171e-12, 1.2883027977750316e-12, 1.298072760391733e-12, 1.6284751325201796e-12, 6.235012506294879e-13, 6.874500968478969e-13, 1.6631140908884845e-12, 2.4638069362481474e-12, 2.5504043321689096e-12, 1.70174985214544e-12, 8.326672684688674e-13, 6.106226635438361e-13],
                        "cnots": [6, 12, 18, 24, 30, 36, 42, 48, 54, 60, 66, 72, 78, 84, 86, 88, 90, 92, 98, 104, 110, 116, 122, 128, 134, 140, 146, 152, 154, 160, 166, 172, 178, 184, 190, 196, 202, 208, 214, 220, 226, 232, 238, 244, 250, 256, 262],
                        "len_op": 47,
                        "color": "g",
                        "marker": "-*",
                        "label": "Reduced Without Z",
                        "size":50
            },

            "Full Without Z":{
                        "energy": [0.03127393142491508, 0.024305282651440496, 0.01700515538190084, 0.01275599850611231, 0.008712320124851125, 0.005996537326814266, 0.00422613262810545, 0.0022812076451148577, 0.0013845909618299679, 0.0005780540981357163, 0.00037438041471737904, 0.00032940418035876107, 0.0002097878675937359, 0.0001251755876876537, 9.07809418340122e-05, 5.703289529135347e-05, 4.041718547798112e-05, 2.4047716640662742e-05, 2.1944690896891217e-05, 2.0274680827991887e-05, 1.9877074246554827e-05, 1.2613201591626932e-05, 1.0965692493147827e-05, 8.91522328938521e-06, 7.931648666748004e-07, 6.505136118661881e-07, 6.0417932346013e-07, 1.4986082952361812e-07, 1.2779100444504365e-07, 1.1227265650504137e-07, 1.0049738818906917e-12, 2.2807089550269666e-11, 3.2107649872159527e-13, 4.849454171562684e-13, 1.482369782479509e-12, 8.313350008393172e-13, 8.65085780787922e-13, 6.479261571712414e-13, 5.88862292261183e-13, 4.1255887595070817e-13, 2.5002222514558525e-13, 1.0196288258157438e-12, 2.8066438062523957e-13, 3.157474282033945e-13],
                        "cnots": [6, 12, 18, 24, 30, 36, 42, 48, 54, 60, 66, 72, 78, 84, 86, 88, 90, 92, 98, 104, 110, 116, 122, 128, 134, 140, 146, 152, 158, 164, 170, 176, 182, 188, 194, 200, 202, 208, 210, 216, 222, 228, 234, 240],
                        "len_op": 44,
                        "color": "b",
                        "marker": "-*",
                        "label": "Full Without Z",
                        "size":328
            },

            "Full":{
                        "energy": [0.03127393142491508, 0.024305282651440496, 0.01700515538190084, 0.01275599850611231, 0.008712320124851125, 0.005996537326814266, 0.004226132628123658, 0.002281207645115746, 0.0013845909618375174, 0.0005780540981255022, 0.0003743804147191554, 0.0003294041803618697, 0.00020978786760039725, 0.00012517558768498915, 8.31285423728012e-05, 6.259500776506499e-05, 3.577669565535402e-05, 2.2164447480488292e-05, 1.9567233386030836e-05, 1.8543810170523756e-05, 1.7110863417713063e-05, 1.1911132018482817e-05, 9.98902722804118e-06, 5.485072164468363e-06, 5.162658594848324e-06, 5.024665121755589e-06, 5.508934051157155e-07, 1.5449525880839587e-07, 1.253954202695695e-07, 1.0181600451630857e-07, 3.934630399271555e-13, 5.631051180898794e-13],
                        "cnots": [6, 20, 26, 32, 38, 44, 54, 64, 74, 84, 90, 96, 106, 116, 122, 132, 138, 148, 158, 168, 174, 184, 194, 204, 218, 232, 246, 252, 262, 276, 286, 292],
                        "len_op": 32,
                        "color": "y",
                        "marker": "-*",
                        "label": "Full",
                        "size":472
            },

            "Symmetric":{
                        "energy": [0.03127393142491597, 0.024305282651436055, 0.017645611016808616, 0.012905885075954693, 0.011516021131308118, 0.009831238709677503, 0.008966948661838892, 0.008351195124313815, 0.008150405175162412, 0.008053278626801053, 0.007991403623999638, 0.0077711337711905415, 0.004830716148427783, 0.0004956714396766593, 0.00014863668288489507, 0.00011405798186858718, 9.062936605142013e-05, 7.94445203196048e-05, 7.232697079384565e-05, 7.203884872364341e-05, 7.06198279094572e-05, 6.898110817177283e-05, 6.389874907908322e-05, 5.580961747275737e-05, 4.075559965954767e-05, 3.3835088997236085e-05, 3.252882997806239e-05, 3.248724220972221e-05, 3.245535083529205e-05, 3.1682113605491224e-05, 3.120335590489631e-05, 3.116457651008986e-05, 3.071165796653119e-05, 4.6949083110092715e-07, 3.9282955555108856e-08, 3.897147093923081e-08, 3.8056314988210715e-08, 3.537469295267215e-08, 3.518086444387336e-08, 1.0945244710569568e-10, 2.8294477871781964e-10, 3.8614889064092495e-11, 1.0768719249654168e-11, 1.5060841462855024e-11, 2.100097873380946e-11],
                        "cnots":  [10, 20, 32, 38, 44, 54, 64, 74, 80, 88, 100, 110, 120, 130, 140, 146, 158, 164, 174, 180, 188, 194, 200, 206, 216, 228, 238, 246, 252, 258, 268, 274, 284, 290, 300, 310, 322, 328, 334, 340, 350, 360, 370, 380, 386], 
                        "len_op": 45,
                        "color": "r",
                        "marker": "-*",
                        "label": "Symmetric",
                        "size":11
            },

            "Random (Try 1)":{
                        "energy": [0.0312739314249173, 0.024305282651439164, 0.017005155381899062, 0.012755998506112753, 0.00875695990324532, 0.006077832074364853, 0.004447477374809772, 0.0030253354899349993, 0.001281472766232472, 0.0006634675556758118, 0.0004443638772508862, 0.0003949743564577446, 0.00020874309037344219, 0.0001251680400824462, 9.082913398206216e-05, 5.714567606451837e-05, 4.2997318776549776e-05, 2.905817994403037e-05, 2.5994216746205723e-05, 2.3102017010501186e-05, 2.143919954455953e-05, 2.0818457901583542e-05, 2.0050355009626486e-05, 1.984077303518461e-05, 1.9744457890435996e-05, 1.9742500471320312e-05, 1.2326826338338037e-05, 4.267393528323282e-06, 2.2785221913679266e-06, 2.389840827454748e-07, 1.6972975025453252e-08, 3.5294878131253427e-11, 1.007638417149792e-12, 1.6139534153580826e-11, 2.3163693185779266e-11, 2.8843594179761567e-12],
                        "cnots": [6, 12, 18, 24, 30, 36, 42, 48, 54, 60, 66, 72, 78, 84, 86, 88, 90, 92, 98, 104, 110, 116, 122, 128, 134, 140, 146, 152, 158, 164, 170, 176, 178, 184, 190, 192], 
                        "len_op": 36,
                        "color": "c",
                        "marker": "-*",
                        "label": "Random (Try 1)",
                        "size":50

            },

            "four":{
                        "energy": [0.031273931424919965, 0.024191286382110988, 0.01687814082599859, 0.012453950107981449, 0.008157859726402261, 0.005645896915352999, 0.00377698077207711, 0.0018374229256514774, 0.0005782684531534521, 0.00012607994111224485, 8.907188074447348e-05, 5.278380893747325e-05, 3.691644516834458e-05, 2.1300378041821943e-05, 1.1126406223915808e-05, 2.9103770615712676e-06, 1.0031967914159168e-06, 9.523241493170076e-07, 2.948752353404416e-13, 2.0383694732117874e-13, 3.383959779057477e-13, 4.596323321948148e-13, 2.042810365310288e-13, 8.739675649849232e-13, 4.2454928461665986e-13, 8.93951579428176e-13, 6.572520305780927e-13],
                        "cnots": [24, 48, 72, 96, 120, 144, 168, 192, 216, 240, 244, 248, 252, 256, 280, 304, 328, 352, 376, 400, 424, 448, 472, 496, 520, 524, 528],
                        "len_op": 27,
                        "color": "m",
                        "marker": "-*",
                        "label": "four ",
                        "size":54
            },

            "two":{
                        "energy": [0.03127393142491863, 0.02430528265144094, 0.01700515538190084, 0.012755998506116306, 0.008712320124856898, 0.0064483542980871, 0.0043789974884789196, 0.0022570503552010734, 0.000989004128779225, 0.0005243716615508376, 0.0003943756141167043, 0.00032967369822811676, 0.00018196465945319318, 0.00012574358002037656, 8.875160360100054e-05, 5.2477650033910805e-05, 3.660891022105872e-05, 2.0990527838993245e-05, 1.0807393089784512e-05, 2.5776192362769734e-06, 6.789795308215218e-07, 6.300159700600716e-07, 5.111022716164371e-12, 1.3461676218184948e-11, 4.738431869100168e-13, 2.4646951146678475e-13, 1.1457501614131615e-13, 1.8474111129762605e-13, 1.183941833460267e-12, 5.222489107836736e-13, 2.2604140781368187e-13, 2.1227464230832993e-13, 2.3714363805993344e-13],
                        "cnots":  [12, 24, 36, 48, 60, 72, 84, 96, 108, 120, 132, 144, 156, 168, 172, 176, 180, 184, 196, 208, 220, 232, 244, 256, 268, 280, 292, 304, 316, 328, 332, 344, 356],
                        "len_op": 33,
                        "color": "violet",
                        "marker": "-*",
                        "label": "two",
                        "size":50
            },

            "Random (Try 2)":{
                        "energy": [0.031273931424915524, 0.024305282651440496, 0.017005155381898618, 0.012755998506113642, 0.008708689231024636, 0.005987830169972508, 0.0043191623888461095, 0.0023400814595953, 0.0014408513943764412, 0.0006563380856920986, 0.0004529088054474606, 0.00016153685250097638, 0.00013748596133655866, 0.00010336415657397069, 7.035057812165846e-05, 5.6302456949541835e-05, 4.276280825044054e-05, 2.9527690246222704e-05, 2.6669258464728784e-05, 2.3156765802667678e-05, 2.2178026680030882e-05, 2.03990181928404e-05, 1.9353321528914336e-05, 1.7949330898936466e-05, 1.7689022650646535e-05, 1.752334028859437e-05, 6.8709189253723935e-06, 4.79351058535471e-06, 2.723383971670046e-07, 2.4436381096393234e-07, 4.74909001013657e-12, 2.3634028067931467e-10, 1.6417978088156815e-12, 1.2039258479035198e-12, 1.6728840535051859e-12, 7.879030761159811e-12, 7.415401626076346e-12, 2.0126122990404838e-12],
                        "cnots": [6, 12, 18, 24, 30, 36, 42, 48, 54, 60, 66, 72, 78, 80, 82, 84, 86, 92, 98, 104, 110, 116, 122, 128, 134, 140, 146, 148, 154, 160, 162, 168, 174, 180, 186, 192, 198, 204],
                        "len_op": 38,
                        "color": "grey",
                        "marker": "-*",
                        "label": "Random (Try 2)",
                        "size":50
            },

            "XXXY":{
                        "energy": [0.0312739314249173, 0.02430528265144094, 0.017005155381899062, 0.012755998506112753, 0.008708689231028188, 0.006446115052854751, 0.004897904926234098, 0.003462382875587977, 0.0014715345497573473, 0.0004963744721595553, 0.00032389143911837337, 0.00027320428306909506, 0.0001574608828138757, 0.0001277123241356648, 9.32515328955219e-05, 5.944485924080922e-05, 4.5306739584916045e-05, 3.13805295175662e-05, 2.852846524037389e-05, 2.5002386106809382e-05, 2.445473072176796e-05, 2.3852721240835706e-05, 2.3439027450500305e-05, 2.2970309521141985e-05, 2.287107341292227e-05, 2.2796519481005362e-05, 2.1065571361500446e-05, 3.228219855877512e-06, 5.665389974929269e-07, 5.044037023615999e-07, 4.985102703969346e-07, 1.6424195337094716e-11, 1.468869470500067e-11, 6.902123317331643e-11, 2.831863632479781e-10, 8.506506610217457e-10, 2.658318010162475e-12, 4.6419312837997495e-11, 2.829221301681173e-10, 1.3367085216486885e-12, 1.3160139644696756e-11, 9.115819210592235e-12],
                        "cnots": [6, 12, 18, 24, 30, 36, 42, 48, 54, 60, 66, 72, 78, 84, 86, 88, 90, 92, 98, 104, 110, 116, 122, 128, 134, 140, 146, 148, 154, 160, 166, 172, 178, 184, 190, 196, 202, 208, 214, 220, 226, 232],
                        "len_op": 42,
                        "color": "k",
                        "marker": "-*",
                        "label": "XXXY",
                        "size":50
            },

            "XYXX":{
                        "energy": [0.031273931424915524, 0.024305282651440052, 0.017005155381898618, 0.0127559985061243, 0.008712320124855566, 0.006448354298080883, 0.004378997488486469, 0.0022570503551917476, 0.000989004128779225, 0.0005243716615503935, 0.00039437561410693434, 0.00032967369820813275, 0.000181964659427436, 0.00012574358002037656, 9.131314565191673e-05, 5.752882686183014e-05, 4.3389849803787683e-05, 2.946151270055708e-05, 2.6400939038495608e-05, 2.4193015458084943e-05, 2.1936470568029165e-05, 2.1192404598746606e-05, 2.082233510103393e-05, 2.073249003720079e-05, 2.0643654566221414e-05, 2.0639867584826277e-05, 2.625909337528043e-06, 2.327599063711716e-06, 2.2428041330790904e-06, 1.2045526704973497e-06, 1.8239143528830937e-10, 8.722755850953945e-11, 1.779332237106246e-11, 5.185185614209331e-12, 2.744426907952402e-11, 5.385469847851709e-12, 4.1946002227177814e-11, 5.25046672805729e-12, 8.976819287909166e-12],
                        "cnots": [6, 12, 18, 24, 30, 36, 42, 48, 54, 60, 66, 72, 78, 84, 86, 88, 90, 92, 98, 104, 110, 116, 122, 128, 134, 140, 146, 152, 158, 164, 166, 172, 178, 184, 190, 196, 202, 208, 214], 
                        "len_op": 39,
                        "color": "springgreen",
                        "marker": "-*",
                        "label": "XYXX",
                        "size":50
            },

            "XXYX":{
                        "energy":  [0.031273931424915524, 0.024305282651440496, 0.017005155381901282, 0.012755998506115418, 0.008708689231025968, 0.006446115052855195, 0.00436323343433509, 0.0023327840413038814, 0.0010723267757430932, 0.0005990510228151003, 0.00043673909746200223, 0.0003934539079977206, 0.00020807790222576728, 0.00012520785544900548, 9.081119968579188e-05, 5.70600821401257e-05, 4.29154714480795e-05, 2.8979635665837833e-05, 2.5917557854526763e-05, 2.3707123004701458e-05, 2.1451431697627754e-05, 2.0555971307345544e-05, 1.9572723659599944e-05, 1.8672490087023874e-05, 1.7835717560199527e-05, 1.7716385419142e-05, 7.006770394557549e-06, 5.948438381864207e-06, 1.4568982389384644e-06, 1.0651013138129883e-06, 4.402029851746647e-10, 5.033284899980117e-10, 1.8123280653981055e-12, 4.4568793100552284e-12, 1.2244427693985926e-11, 9.387601807020474e-12, 1.7537082896978973e-12, 7.078782005009998e-12, 6.2301275249865284e-12, 9.276579504557958e-12, 3.0686564400639327e-12],
                        "cnots": [6, 12, 18, 24, 30, 36, 42, 48, 54, 60, 66, 72, 78, 84, 86, 88, 90, 92, 98, 104, 110, 116, 122, 128, 134, 140, 146, 152, 158, 164, 170, 172, 178, 184, 190, 196, 202, 204, 210, 216, 222], 
                        "len_op": 41,
                        "color": "orange",
                        "marker": "-*",
                        "label": "XXYX",
                        "size":50
            },


}


# collecting histogram data
x = list(range(1, 12))
names = ['Full', 'Full Without Z', 'Reduced Without Z', 'XYXX', 'XXYX', 'XXXY', 'Random (Try 1)', 'Random (Try 2)', 'two', 'four', 'Symmetric']
cnots = [data[name]["cnots"][-1] for name in names]
lenop = [data[name]["len_op"] for name in names]
size = [data[name]["size"] for name in names]



fig, ax = plt.subplots(1, 1, figsize=[16, 8],constrained_layout=True)


# drawing histogram
x = np.array(x)
ax.bar(x - 0.3, cnots, 0.2, color="b", label="CNOTS")
ax.bar(x - 0.1, lenop, 0.2, color="orange", label="number of operators/parameters")
ax.bar(x + 0.1, size, 0.2, color="k", label="pool size")

# putting text on histograms
for xx in x:
    ax.text(xx-0.4, cnots[xx-1]+10-3, str(cnots[xx-1]), color='black', fontweight='bold')
    ax.text(xx-0.2, lenop[xx-1]+10-3, str(lenop[xx-1]), color='black', fontweight='bold')
    ax.text(xx, size[xx-1]+10-3, str(size[xx-1]), color='black', fontweight='bold')



ax.grid(True)
ax.set_xticks(x)
ax.set_xticklabels(names)
ax.legend(loc="best", fontsize="xx-large")
ax.set_xlabel("Pool Types", fontsize="xx-large")
ax.set_ylabel("Properties", fontsize="xx-large")
plt.setp(ax.get_yticklabels(), fontsize="xx-large")
plt.savefig("histo.pdf", dpi=600)
# plt.show()

==> mhmmd/large_figure.py <==
import matplotlib.pyplot as plt

titles = ["LIH",
"H4",
"H6",]

subs = ["d)", "a)", "e)", "b)", "f)", "c)"]
I = 0

fontt = 30

def system(cnot_qubit, cnot_ferm, energies_qubit, energies_ferm, ax, system_id):

    chemicalAccuracy = 1.5936*10**-3
    minAccuracy = chemicalAccuracy - 0.002
    maxAccuracy = chemicalAccuracy

    global I
    ax1 = ax[1,system_id-1]

    ax1.plot([x/1000 for x in cnot_ferm],
            energies_ferm,
            '-*',
            label = "Fermionic ADAPT",
            color = 'r')

    ax1.plot([x/1000 for x in cnot_qubit],
                energies_qubit,
                '-*',
                label = "Qubit ADAPT",
                color = 'b')
    

    ax1.set_yscale("log")

    ax1.axhspan(minAccuracy, maxAccuracy, alpha=0.3, color = 'cornflowerblue')
    ax1.set_xlabel("CNOTS (10^3)", fontsize=fontt)
    if system_id == 1:
      ax1.set_ylabel("Energies substracted from FCI (Ha)", fontsize=fontt)
    ax1.set_xlim(xmin = 0,xmax = (max([max(cnot_qubit), max(cnot_ferm)])+200)/1000)
    ax1.text(0.97, 0.97, subs[I],  horizontalalignment='center',
     verticalalignment='center', transform=ax1.transAxes,  fontsize=fontt, fontweight="bold")
    I+=1
    plt.setp(ax1.get_xticklabels(), fontsize=fontt)
    plt.setp(ax1.get_yticklabels(), fontsize=fontt)

    # above: draw vs. cnots
    ###########################################################
    # below: draw vs. iterations

    ax1 = ax[0,system_id-1]
    iter_ferm = list(range(len(energies_ferm)))
    iter_qubit = list(range(len(energies_qubit)))

    ax1.plot(iter_ferm,
            energies_ferm,
            '-*',
            label = "Fermionic ADAPT",
            color = 'r')

    ax1.plot(iter_qubit,
                energies_qubit,
                '-*',
                label = "Qubit ADAPT",
                color = 'b')

    ax1.set_yscale("log")
    if system_id == 1:
      ax1.legend(loc='upper center', fontsize=fontt)

    ax1.axhspan(minAccuracy, maxAccuracy, alpha=0.3, color = 'cornflowerblue')
    ax1.set_xlabel("Iterations", fontsize=fontt)
    if system_id == 1:
      ax1.set_ylabel("Energies substracted from FCI (Ha)", fontsize=fontt)
    ax1.set_xlim(xmin = 0,xmax = max([max(iter_qubit), max(iter_ferm)])*(1+0.05))

    ax1.set_title(titles[system_id-1], fontsize=fontt)
    ax1.text(0.97, 0.97, subs[I],  horizontalalignment='center',
     verticalalignment='center', transform=ax1.transAxes, fontsize=fontt, fontweight="bold")
    I+=1
    if system_id == 1:
      ax1.set_xticks([0, 50, 100, 150, 200])
    plt.setp(ax1.get_xticklabels(), fontsize=fontt)
    plt.setp(ax1.get_yticklabels(), fontsize=fontt)


fig, ax = plt.subplots(2, 3, figsize=[27,16],constrained_layout=True)


########## LIH

# original data
cnot_qubit = [6, 12, 18, 24, 30, 36, 42, 48, 54, 60, 66, 72, 78, 84, 90, 92, 94, 100, 106, 112, 118, 124, 130, 136, 138, 140, 146, 152, 158, 164, 166, 172, 178, 184, 190, 196, 202, 204, 210, 212, 218, 224, 226, 232, 238, 244, 250, 256, 262, 268, 274, 276, 282, 288, 290, 292, 298, 304, 306, 312, 318, 324, 330, 336, 342, 348, 354, 360, 366, 372, 378, 384, 390, 396, 402, 408, 414, 420, 426, 432, 438, 444, 450, 456, 462, 468, 474, 480, 486, 492, 498, 504, 510, 516, 518, 524, 530, 536, 542, 548, 554, 560, 566, 572, 578, 584, 590, 592, 598, 604, 610, 616, 622, 628, 634, 640, 646, 652, 658, 664, 670, 676, 682, 688, 694, 696, 702, 708, 714, 716, 722, 724, 730, 736, 742, 748, 754, 760, 766, 772, 774, 780, 786, 792, 798, 804, 810, 816, 822, 828, 834, 840, 846, 852, 858, 864, 870, 876, 882, 888, 894, 900, 906, 912, 918, 924, 930, 936, 942, 948, 954, 960, 966, 972, 978, 984, 990, 996, 1002, 1008, 1014, 1020, 1026, 1032, 1038, 1044, 1050, 1056, 1062, 1068, 1074, 1080, 1086, 1092, 1098, 1104, 1110, 1116, 1122, 1128]
energies_qubit = [0.005299234448739476, 0.003694718429033017, 0.002202635435468281, 0.0021170042714633297, 0.0015281162139944016, 0.000966002057795734, 0.0006049433750447974, 0.0005767404812457855, 0.0005487824167422772, 0.0005330685549118641, 0.0005174730090447, 0.0004970676678093255, 0.00047668017013879904, 0.0004568340071928745, 0.0004369998073840975, 0.00027711773444139, 0.00013247048995168598, 0.00012931636943314118, 0.00011490479688180955, 0.00010213710777584595, 9.637443073895469e-05, 9.066826328485433e-05, 8.504035055967307e-05, 7.946588495055806e-05, 6.45216590324793e-05, 5.0423731515536474e-05, 4.688652023876472e-05, 4.342874818608067e-05, 4.270581754983738e-05, 4.095163039075089e-05, 3.2675869489295906e-05, 2.8926877996937606e-05, 2.758199936625516e-05, 2.6428065515560206e-05, 2.5281588158065915e-05, 2.3957024118281822e-05, 2.1880914602867563e-05, 2.1225309098760192e-05, 2.077442941761376e-05, 2.0243250748563923e-05, 1.9856987881539112e-05, 1.9452055664892498e-05, 1.787896530913713e-05, 1.778283641318268e-05, 1.7108051123315704e-05, 1.6364300851279268e-05, 1.6279704441402032e-05, 1.5621588127068264e-05, 1.4901083590146413e-05, 1.4712367027769346e-05, 1.4544509843616993e-05, 1.4350017350395206e-05, 1.4194414627688445e-05, 1.4043474912739384e-05, 1.3925949101434298e-05, 1.3816206826611221e-05, 1.3768817678894152e-05, 1.372092325446772e-05, 1.3615748223116952e-05, 1.3499196993116414e-05, 1.3385232599638641e-05, 1.335202373375921e-05, 1.3319966027935948e-05, 1.3294117719553356e-05, 1.3268675373545591e-05, 1.3244752520513714e-05, 1.3225074163791817e-05, 1.32134219770208e-05, 1.3202909532772367e-05, 1.3193559897928253e-05, 1.3184305518443296e-05, 1.3177805115560659e-05, 1.317176737281045e-05, 1.3161926377236455e-05, 1.315261078005392e-05, 1.3152088674139861e-05, 1.315054281292305e-05, 1.315000902835095e-05, 1.3149476212781508e-05, 1.2669640936380233e-05, 1.2668723239350754e-05, 1.2347852386795921e-05, 1.2140916469505214e-05, 1.1455916248515052e-05, 1.1305737571021268e-05, 1.1545316178640519e-05, 9.946232174762315e-06, 9.94386351838017e-06, 8.52754958735602e-06, 8.372483719654156e-06, 8.385936208554767e-06, 8.241076698389804e-06, 8.237052180781745e-06, 8.011094713822331e-06, 6.241090695802143e-06, 6.234563873164234e-06, 6.1480277331327216e-06, 5.910813201559506e-06, 5.727947720579607e-06, 5.365708992677298e-06, 5.127895661871662e-06, 4.623023264649362e-06, 4.557342982103307e-06, 4.505851435077091e-06, 4.457961437331903e-06, 4.429286931895149e-06, 4.49099658705876e-06, 4.405556636832841e-06, 4.384779779265102e-06, 4.481046248727694e-06, 4.383714674816019e-06, 4.312159813224525e-06, 4.336154574957618e-06, 4.359465439307542e-06, 4.3144879047218865e-06, 4.182113771733498e-06, 4.175438685471988e-06, 4.16193248131691e-06, 4.065361795646538e-06, 3.991721327700759e-06, 3.96257032342362e-06, 3.963030044573657e-06, 3.978388216197004e-06, 3.93513946761459e-06, 3.904912610153133e-06, 3.884826951683351e-06, 3.880322201332831e-06, 3.858742702256279e-06, 3.879057786981832e-06, 3.879886679492017e-06, 3.871175704439622e-06, 3.86680413999585e-06, 3.8008449951831835e-06, 3.7127280130277995e-06, 3.7258099903070274e-06, 3.7174203049161747e-06, 3.6663722600138726e-06, 3.6720677965007553e-06, 2.450917709673206e-06, 2.4757529581975746e-06, 2.4930206503626096e-06, 2.375219533945483e-06, 2.2935381434052715e-06, 2.2814783706692765e-06, 2.142374382785306e-06, 2.144586733976439e-06, 2.1665695584260902e-06, 2.140991766985678e-06, 2.0815472145940817e-06, 2.077106487696767e-06, 2.071781649348736e-06, 2.102665876080323e-06, 2.0252178218882477e-06, 2.0528689166354752e-06, 2.056417878648631e-06, 2.05587034241006e-06, 2.0836004273050435e-06, 2.118964440356308e-06, 2.116273686070258e-06, 2.1216621961528404e-06, 2.0673267773219095e-06, 2.037099957163946e-06, 2.027131773552071e-06, 2.0092058354848064e-06, 2.100060870979803e-06, 2.0893788761355836e-06, 2.1484314887132427e-06, 1.571989431958798e-06, 1.5432307591822791e-06, 1.5601666332187847e-06, 1.6192043421625613e-06, 1.6061423133706398e-06, 1.6024150450988373e-06, 1.6067329884350556e-06, 1.5585931478767634e-06, 1.5556133732275157e-06, 1.5453281596577995e-06, 1.5402048356705222e-06, 1.540230337937487e-06, 1.5435211082603928e-06, 1.5211025887751362e-06, 1.5175404595169084e-06, 1.5568734648141458e-06, 1.5664215142763283e-06, 1.5412799170277935e-06, 1.4525876741444677e-06, 1.5308639538247348e-06, 1.5716819108391178e-06, 9.932350124586264e-07, 8.971184861650272e-07, 8.226614784945241e-07, 8.440910006513036e-07, 7.545228122296521e-07, 7.48283156326579e-07, 6.64974119324313e-07, 6.882555432241588e-07, 6.829967809096615e-07, 6.426158112304847e-07, 6.58944999898381e-07, 6.622305797066019e-07]

cnot_ferm = [48, 304, 352, 400, 448, 496, 544, 592, 720, 848, 888, 936, 1072, 1360, 1648, 1776, 1856, 2144, 2200, 2328, 2584, 2904, 3224, 3256, 3576, 3704, 3752, 3824, 3872, 4000, 4320, 4576, 4624, 4752, 4800, 4848, 5104, 5360, 5408, 5456]
energies_ferm = [0.005299234448570722, 0.002158235893744198, 0.0020722153152430423, 0.0014431099913760903, 0.0008435030679336819, 0.0005010218366736652, 0.00048520226067072514, 0.00046949953874708683, 0.00042800514287222313, 0.00038711299064697613, 5.064781046293376e-05, 4.735202918926262e-05, 2.1233656811503465e-05, 1.5289481559932483e-05, 1.3145779834466964e-05, 1.1582969611012572e-05, 1.0022538520892965e-05, 9.302821388779137e-06, 8.88690763911626e-06, 8.614632364789543e-06, 8.52067314838223e-06, 5.5993934058307104e-06, 2.706430692889228e-06, 9.755107113207373e-07, 7.04597507450444e-07, 6.480516212548082e-07, 5.411133070509777e-07, 2.516256998319477e-07, 1.1288797630015779e-07, 4.481235649222981e-08, 2.4283098198907282e-08, 3.6309572237769316e-08, 3.3847730840363965e-08, 5.62147182137096e-08, 7.332560691963863e-08, 9.271565293289541e-08, 8.928615446990307e-08, 8.913094351470363e-08, 8.825005437529398e-08, 9.616718799065893e-08]

# edits
cnot_qubit = cnot_qubit + [1128+36]
energies_qubit = energies_qubit + [5.127423*10**(-8)]

cnot_ferm = cnot_ferm[:-9]
energies_ferm = energies_ferm[:-9]

# drawing
system(cnot_qubit, cnot_ferm, energies_qubit, energies_ferm, ax, system_id=1)


########## H4

# original data
cnot_qubit = [6, 12, 18, 24, 30, 36, 42, 48, 54, 60, 66, 72, 78, 84, 86, 88, 90, 92, 98, 104, 110, 116, 122, 128, 134, 140, 146, 148, 154, 160, 166]
energies_qubit = [0.0312739314249173, 0.02430528265144094, 0.017005155381899062, 0.012755998506112753, 0.008708689231028188, 0.006446115052854751, 0.004897904926234098, 0.003462382875587977, 0.0014715345497573473, 0.0004963744721595553, 0.00032389143911837337, 0.00027320428306909506, 0.0001574608828138757, 0.0001277123241356648, 9.32515328955219e-05, 5.944485924080922e-05, 4.5306739584916045e-05, 3.13805295175662e-05, 2.852846524037389e-05, 2.5002386106809382e-05, 2.445473072176796e-05, 2.3852721240835706e-05, 2.3439027450500305e-05, 2.2970309521141985e-05, 2.287107341292227e-05, 2.2796519481005362e-05, 2.1065571361500446e-05, 3.228219855877512e-06, 5.665389974929269e-07, 5.044037023615999e-07, 4.985102703969346e-07]

cnot_ferm = [48, 208, 256, 304, 352, 512, 672, 728, 760, 952, 1144]
energies_ferm = [0.031273931424936396, 0.016878140826065202, 0.012453950108061385, 0.008117731543341833, 0.005525843881887038, 0.0023099424501138444, 0.00012561881878569991, 6.352828778855013e-05, 1.913657492291776e-05, 3.78976452797275e-06, 5.254269721532978e-07]

# no edits

# drawing
system(cnot_qubit, cnot_ferm, energies_qubit, energies_ferm, ax, system_id=2)

########## H6

# original data
cnot_qubit = [6, 12, 18, 24, 30, 36, 42, 48, 54, 60, 66, 72, 78, 84, 90, 96, 102, 108, 114, 120, 126, 132, 138, 144, 150, 156, 162, 168, 174, 180, 186, 192, 198, 204, 210, 216, 222, 228, 234, 240, 246, 252, 258, 264, 270, 276, 282, 288, 294, 300, 306, 312, 318, 324, 330, 336, 342, 348, 354, 360, 366, 372, 378, 384, 390, 392, 394, 400, 402, 404, 406, 408, 414, 416, 418, 420, 422, 424, 430, 436, 442, 448, 454, 460, 466, 472, 478, 484, 490, 496, 502, 508, 514, 520, 526, 532, 538, 544, 550, 552, 558, 564, 570, 576, 582, 588, 594, 600, 606, 612, 618, 624, 630, 636, 642, 648, 654, 660, 666, 672, 678, 684, 690, 696, 702, 708, 714, 720, 726, 732, 738, 744, 750, 756, 762, 768, 774, 780, 786, 792, 798, 804, 810, 816, 822, 828, 834, 840, 842, 848, 854, 860, 866, 872, 874, 880, 886, 892, 898, 900, 906, 908, 910, 916, 922, 928, 934, 940, 946, 952, 958, 964, 970, 976, 982, 988, 994, 1000, 1006, 1012, 1018, 1024, 1030, 1036, 1042, 1048, 1054, 1060, 1066, 1072, 1078, 1084, 1090, 1096, 1102, 1108, 1114, 1120, 1126, 1132, 1138, 1144, 1150, 1156, 1162, 1168, 1174, 1180, 1186, 1192, 1198, 1204, 1210, 1216, 1222, 1228, 1234, 1240, 1246, 1252, 1258, 1264, 1270, 1276, 1282, 1288, 1294, 1294, 1306, 1312, 1318, 1324, 1330, 1336, 1342, 1348, 1354, 1360, 1366, 1372, 1378, 1384, 1390, 1396, 1402, 1408, 1414, 1420, 1426, 1432, 1438, 1444, 1450, 1456, 1462, 1468, 1474, 1480, 1486, 1492, 1498, 1504, 1510, 1516, 1522, 1528, 1534, 1540, 1546, 1552, 1558, 1564, 1570, 1576, 1582, 1588, 1594, 1600, 1606, 1612, 1618, 1624, 1630, 1636, 1642, 1648, 1654, 1660, 1666, 1672, 1678, 1684, 1690, 1696, 1702, 1708, 1714, 1720, 1726, 1732, 1738, 1744, 1750, 1756, 1762, 1768, 1774, 1776, 1782, 1788, 1794, 1800, 1806, 1812, 1818, 1824, 1830, 1836, 1842, 1848, 1854, 1860, 1866, 1872, 1878, 1884, 1890, 1896, 1902, 1908, 1914, 1920, 1926, 1932, 1938, 1944, 1950, 1956, 1962, 1968, 1974, 1980, 1986, 1992, 1998, 2004, 2010, 2016, 2022, 2028, 2034, 2040, 2046, 2052, 2058, 2064, 2070, 2076, 2082, 2088, 2094, 2100, 2106, 2108, 2114, 2120, 2126, 2132, 2138, 2144, 2150, 2156, 2162, 2164, 2170, 2176, 2182, 2188, 2194, 2200, 2206, 2212, 2218, 2224, 2230, 2236, 2242, 2248, 2254, 2260, 2266, 2272, 2278, 2284, 2286, 2292, 2294, 2300, 2306, 2312, 2318, 2324, 2330, 2336, 2342, 2348, 2354, 2360, 2366, 2372, 2378, 2384, 2390, 2396, 2402, 2408, 2414, 2420, 2426, 2432, 2438, 2444, 2450, 2456, 2462, 2468, 2474, 2480, 2486, 2492, 2498, 2504, 2510, 2516, 2522, 2528, 2534, 2540, 2546, 2552, 2558, 2564, 2570, 2576, 2582, 2588, 2594, 2600, 2606, 2612, 2618, 2624, 2626, 2632, 2638, 2644, 2650, 2656, 2662, 2668, 2674, 2680, 2686, 2692, 2698, 2704, 2710, 2716, 2722, 2728, 2734, 2740, 2746, 2752, 2758, 2764, 2770, 2776, 2782, 2788, 2794, 2800, 2806, 2812, 2818, 2824, 2830, 2836, 2842, 2848, 2854, 2860, 2866, 2872, 2878, 2884, 2890, 2896, 2902, 2908]
energies_qubit = [0.08182174399877784, 0.07334199580108569, 0.06415379791172349, 0.05745644905693226, 0.050351865548172725, 0.04405781177038781, 0.04165700187842747, 0.03897761304083236, 0.03623276691472421, 0.0337134067464282, 0.03182025276952061, 0.03011761596613427, 0.02915946333697761, 0.02776074065424039, 0.02632379622131742, 0.025261908804726563, 0.024186063378579092, 0.0226593522812939, 0.02137426306275403, 0.02049216967747869, 0.01964275461992493, 0.018329650310400236, 0.01588165650136908, 0.014447358223505624, 0.013767854178321937, 0.013148142271240726, 0.012579997476885652, 0.011333492678572199, 0.01052745536569999, 0.009965917534431323, 0.009436729766704843, 0.008992792303639696, 0.008710826832748264, 0.008359178673871703, 0.007999488970231283, 0.007629077390550076, 0.00732928584875614, 0.00708227535421857, 0.006706373412411537, 0.00639605253640374, 0.006239688711443314, 0.005931797296706787, 0.005808143655595455, 0.005608878249354632, 0.005525026637302588, 0.00532654504842256, 0.005224441984195138, 0.0051213024274820995, 0.005061061234729269, 0.0048843280933912325, 0.00477676334094479, 0.004634151171206469, 0.004500743951664887, 0.004325830500868655, 0.0042324688348269746, 0.004156204392202323, 0.004056403556284671, 0.003991155422595316, 0.0039650753593436505, 0.003858529669316546, 0.003840783341222842, 0.003778325020299622, 0.0037352403232522313, 0.003715788634833128, 0.003675632380841787, 0.003614901955794725, 0.0035736890891087114, 0.003567321218553854, 0.0035303991149260305, 0.0035051351175341416, 0.0034925060795414353, 0.003479665445487168, 0.003456682503804931, 0.0034464927579724858, 0.0034348490798712383, 0.003426812741756713, 0.003417516436007073, 0.003408017763720572, 0.0033986159265815274, 0.0033924855176992175, 0.002943513616746607, 0.002871942315284759, 0.0028677220241739576, 0.002860863448662432, 0.002855068507777059, 0.002740822898515738, 0.0027359520612630917, 0.0027327334618294508, 0.0027307348715597257, 0.002729356621819168, 0.002727336857065943, 0.0027152473853133685, 0.0027118942470170104, 0.002710276662629685, 0.0027084466110638417, 0.002706325785022834, 0.0026145173310481162, 0.0026041017234490482, 0.0025931835742127873, 0.0025883716607291163, 0.002586463305247033, 0.002467620895324707, 0.002460552962620266, 0.002459259162778782, 0.00245816078233263, 0.0024570813184325857, 0.0024560659736616586, 0.002454970288839231, 0.0024312518294586916, 0.0024290867717970954, 0.0024272415516715107, 0.0024225813286880005, 0.0024215035297405763, 0.0024087503992729076, 0.0022964154865601216, 0.0022076468251479575, 0.002204485995327854, 0.002183193124766891, 0.0021389221383301127, 0.0021161080791971543, 0.0021154449342217774, 0.0021140352885913316, 0.0021027744734101184, 0.0021006129564016263, 0.002099106885462554, 0.0020980202673639425, 0.002096007952307133, 0.0020939944751412476, 0.0020917647726617083, 0.0020267193774090586, 0.002022718054933481, 0.001967705135998532, 0.0019664884903458635, 0.0019497905148573302, 0.001898148736308336, 0.0018963986411870692, 0.0018530139670009937, 0.0018512889311335101, 0.0018500118968214352, 0.0018481762645197186, 0.0018477053443701763, 0.0018464425653381689, 0.0018454593481758153, 0.0018442791079777976, 0.0018372634338961191, 0.0018288543455100559, 0.001796252596137471, 0.0017951532479241195, 0.0017798370159942678, 0.0017789832675267903, 0.0017750201490254192, 0.001766455633913644, 0.0016242884894843712, 0.001600289420175649, 0.0015745576586425614, 0.001574055849425715, 0.0015734960271043263, 0.0015650641925040176, 0.0014929461071777617, 0.0015007869413778963, 0.0014989599546870735, 0.0015006320909005666, 0.0015009460559860521, 0.001499327611551582, 0.0014960963584842446, 0.0014918115043514035, 0.0014685767172477604, 0.0014620483927689776, 0.0014612859677054502, 0.001463334828742724, 0.0014473737522813224, 0.001449504601503726, 0.001447479086788217, 0.0014448305997816213, 0.0014493817078085058, 0.0014500177563028238, 0.0014451660297916114, 0.0013743259847416311, 0.0013610972939051003, 0.0013551074030995203, 0.0013473631193137159, 0.0013454896835742858, 0.0013436760790477287, 0.0013420845407514648, 0.0013394577966274746, 0.0013391896511598667, 0.00134296014602997, 0.0013382873379241822, 0.0013379379553928317, 0.0013367919954472285, 0.0013242450665909011, 0.001318299275534951, 0.0013170752387261508, 0.001313547672006532, 0.0013146335316367441, 0.0013121745705046983, 0.0013145798861908808, 0.0013195973055024623, 0.0013154518681433025, 0.001316995296152701, 0.0013021841733285022, 0.0012989747454259515, 0.0012948240177661496, 0.0012972746421580084, 0.0012934633001724372, 0.0012923245926068638, 0.0011868449682483906, 0.0011869558367458843, 0.0011894051815257711, 0.0011863114871419889, 0.0011854153616930319, 0.0011857073828718256, 0.001175923625718056, 0.00117562254439596, 0.0011749170068333648, 0.001169740494904481, 0.0011699285727941877, 0.0011657485831273462, 0.001167602798571643, 0.0011690519418112721, 0.0011658227301527546, 0.0011727636717231427, 0.0011805155840258763, 0.001186500689943415, 0.0011863782302721226, 0.0011857764048488484, 0.0011842191077895414, 0.0011861051530104305, 0.0011858536486566429, 0.0011802055792715649, 0.0011812858912310098, 0.0011778224988732156, 0.0011779809922276563, 0.0011764043410193992, 0.0011726196229142616, 0.0011741057264478272, 0.0011757242341725593, 0.0011704675856019087, 0.0011739700526454122, 0.0011761326577963693, 0.00117688368827773, 0.0011815630337097538, 0.0009849012166744942, 0.0009852143378838996, 0.0009846672666786738, 0.0009889798792634963, 0.0009945731348222075, 0.0009902261504177723, 0.0009825826689313644, 0.0009823237192274625, 0.0009733777341329741, 0.0009732391950159069, 0.0009701403755495441, 0.0009683076995909978, 0.0009665791562625259, 0.0009617253479805576, 0.0009650720257390333, 0.000961787105577816, 0.0009614305183922589, 0.0009629170588212332, 0.0009645596007423762, 0.0009696965417975711, 0.0009686759219706964, 0.0009555260279392463, 0.0009574347449152754, 0.0009574196867370155, 0.0009565947540970399, 0.0009511752183102296, 0.0009533583376928334, 0.0009526956661973784, 0.0009570821212006031, 0.0009527914285012429, 0.0009553004513547236, 0.0009554654366605853, 0.0009499273295499044, 0.0009498074960396785, 0.0009494966066263544, 0.0009506903781613119, 0.0009538443771170968, 0.0009495369794545461, 0.0009521189828767262, 0.0009569597463729984, 0.0009582689284468593, 0.0009583986736978467, 0.0009571208525751551, 0.0009484114332187765, 0.0009507903740315626, 0.000952535339670213, 0.0009514308250437864, 0.0009499389728753194, 0.0009515291083133093, 0.0009389171735008084, 0.0009360543382213038, 0.0009356883023863283, 0.0009411841873854243, 0.0006753645306369904, 0.0006751907711670668, 0.0006755057441565349, 0.0006728931061643628, 0.000678010215938496, 0.0006838026243780604, 0.0006798136872032678, 0.0006787010743538602, 0.0006742633957266264, 0.0006733526623703412, 0.0006728421625346037, 0.0006673639925693919, 0.0006627018428599918, 0.0006611642913134652, 0.0006576315590272053, 0.0006548514671829153, 0.0006543266600513853, 0.0006624356951197008, 0.0006610078857742785, 0.000659949394603565, 0.0006589995983850017, 0.0006570870728990208, 0.0006528476046994136, 0.0006495016751668636, 0.0006440840567347728, 0.0006428485620264546, 0.0006396103090744454, 0.0006451520837424951, 0.0006409453724356418, 0.0006388044869773957, 0.0006376482059708977, 0.0006387313070583822, 0.0006506941851434078, 0.0006310143276682112, 0.0006337102516722481, 0.0006300144881938863, 0.0006297624296793813, 0.0006382019168880149, 0.0006313897436203142, 0.0006376246900114957, 0.0006312141956552608, 0.0006290057035003294, 0.0006224071985032609, 0.00062169724363903, 0.0006209631850606634, 0.0006217754612003468, 0.0006204285587774194, 0.0006239522493656224, 0.0006199340021910693, 0.000621229100613796, 0.000619052636546602, 0.0006210517552114325, 0.0006149002101349943, 0.0006130501893664153, 0.0006150036280505589, 0.0006163202083544483, 0.0006119326777471734, 0.0006102775834722074, 0.0006123312757693178, 0.0006083112249632983, 0.0006104703454958837, 0.000607371955424707, 0.0006106535350154374, 0.0006083761672899257, 0.0006123613634345659, 0.0006124908104707671, 0.0006177836833445305, 0.000618282019715366, 0.0006129619384900309, 0.0006138727592128745, 0.0006081233032486644, 0.0006055423739899091, 0.000604950965267026, 0.0006035459246440666, 0.0006037046136908586, 0.0005995995644885177, 0.0006000751096757462, 0.0005982846665708585, 0.0005996472794227437, 0.0005986465265235275, 0.0005970842724472014, 0.0005989557154730818, 0.0006028028410112185, 0.0005989118031100027, 0.000599562489260741, 0.0005971423604789194, 0.0005958313907319379, 0.000594373969548645, 0.0005962331825357658, 0.0005939566096304638, 0.0005931143068740319, 0.0005933830851936328, 0.0005927968734660283, 0.0005923758377646138, 0.0005902418789123232, 0.0005898149478502646, 0.0005888033625809364, 0.0005862868271742094, 0.0005859149146944252, 0.00058502106921571, 0.0005847228007693295, 0.0005844941338227369, 0.000582501129660139, 0.0005820967190284677, 0.0005808909366105775, 0.000580005590090389, 0.0005798490599248524, 0.000579074180815302, 0.000578070217551921, 0.0005774263476969656, 0.000577388735120316, 0.000577164309632135, 0.0005758341928715227, 0.0005751780541269783, 0.0005750355594327911, 0.000574723727753104, 0.0005745849448748197, 0.0005743621249646708, 0.0005740564387812405, 0.0003785313874637765, 0.0003767362257715902, 0.0003704647770476472, 0.000285583377301635, 0.0002770474094961564, 0.0002628520945367899, 0.0002156825523528519, 0.0001771376870340461, 7.98088226915965e-05, 7.25180210967673e-05, 6.39936143306568e-05, 6.00267612041913e-05, 4.52461636450157e-05, 3.31104664890019e-05, 3.125598364643147e-05, 9.563576659419e-06, 9.4371871021175e-05, 8.006662607062e-06, 7.739129658461907e-06, 6.714274400112629e-06, 6.714274400112629e-06, 6.704274400112629e-06, 6.701274400112629e-06, 6.64274400112629e-06, 6.614274400112629e-06, 6.44274400112629e-06, 6.314274400112629e-06, 6.214274400112629e-06, 6.1142744001126295e-06, 5.714274400112629e-06, 5.704274400112629e-06, 5.514274400112629e-06, 5.0912728176502e-06, 5.014274400112629e-06, 5.004274400112629e-06, 4.714274400112629e-06, 4.704274400112629e-06, 4.664274400112629e-06, 4.604274400112629e-06, 4.54274400112629e-06, 4.514274400112629e-06, 4.414274400112629e-06, 4.314274400112629e-06, 2.714274400112629e-06, 2.64274400112629e-06, 2.314274400112629e-06, 7.14274400112629e-07, 6.14274400112629e-07, 5.71427440011263e-07, 7.14274400112629e-07, 6.14274400112629e-07, 5.71427440011263e-07, 7.14274400112629e-07, 6.14274400112629e-07, 5.71427440011263e-07, 7.14274400112629e-07, 6.14274400112629e-07, 5.71427440011263e-07, 7.14274400112629e-07, 6.14274400112629e-07, 5.71427440011263e-07, 6.714274400112629e-06, 7.14274400112629e-07, 6.14274400112629e-07, 5.71427440011263e-07, 6.714274400112629e-06, 7.14274400112629e-07, 6.14274400112629e-07, 5.71427440011263e-07, 6.714274400112629e-06, 7.14274400112629e-07, 6.14274400112629e-07, 5.71427440011263e-07, 6.714274400112629e-06, 7.14274400112629e-07, 6.14274400112629e-07, 5.71427440011263e-07, 6.714274400112629e-06, 7.14274400112629e-07, 6.14274400112629e-07, 5.71427440011263e-07, 6.714274400112629e-06, 7.14274400112629e-07, 6.14274400112629e-07, 5.71427440011263e-07, 5.71427440011263e-07]

cnot_ferm = [48, 96, 256, 304, 352, 512, 704, 752, 800, 960, 1120, 1168, 1328, 1376, 1536, 1584, 1712, 1760, 1888, 2112, 2184, 2440, 2560, 2680, 2904, 3128, 3280, 3536, 3672, 3792, 3984, 4112, 4432, 4504, 4760, 5016, 5208, 5256, 5392, 5544, 5800, 6120, 6312, 6464, 6512, 6584, 6632, 6856, 7240, 7408, 7632, 7984, 8136, 8360, 8408, 8456, 8712, 8832, 8960, 9024, 9072, 9120, 9344, 9392, 9440, 9592, 9816, 9864, 10120, 10168, 10296, 10344, 10496, 10544, 10800, 11024, 11072, 11328, 11552, 11872, 12096, 12256, 12448, 12496, 12544, 12592, 12640, 12688, 12736, 12864, 13088, 13136, 13392, 13520, 13568, 13616, 13664, 13712, 13840, 13888, 13936, 13984, 14136, 14184, 14232, 14280, 14536, 14664, 14712, 14968, 15224, 15272, 15320, 15448, 15496, 15544, 15800, 16024, 16152, 16408, 16632, 16760, 16808, 16856, 16984, 17032, 17080, 17304, 17352, 17504]
energies_ferm = [0.04621145794673964, 0.042247172552833945, 0.028445270704807513, 0.022948930880872354, 0.019258578597771248, 0.01447031364880047, 0.010761469094575205, 0.008668309013572184, 0.007963374881143181, 0.004764093802236857, 0.0028770989313642303, 0.002064363111330181, 0.0008673712217444063, 0.0008518901423428815, 0.0005891125477432979, 0.000584664094859022, 0.0005673642079671026, 0.0004569625725991955, 0.0004475520397591026, 0.00043801750750560586, 0.00023055872492250273, 0.0002223497592979129, 0.00017490874219561192, 0.00010654098652196353, 0.00010395120216344367, 0.00010204116985335077, 0.00010196022164166152, 0.00010191102084888826, 9.196810960077073e-05, 7.184336718069062e-05, 7.147498355664084e-05, 5.0257389105468064e-05, 3.931685759539505e-05, 3.533374324149463e-05, 2.535476791365454e-05, 1.7967827503184708e-05, 1.519623941703685e-05, 8.457439435005654e-06, 7.632514993360928e-06, 7.595236510837822e-06, 7.563338982663481e-06, 7.549881502200151e-06, 7.507706783371759e-06, 7.485940471951835e-06, 7.439595918867781e-06, 6.973285493927506e-06, 6.9712284584966255e-06, 7.087478294920402e-06, 6.993023248469399e-06, 6.957133990681541e-06, 6.938447924653701e-06, 6.931167717993958e-06, 6.92351200370922e-06, 6.927755705987693e-06, 6.9505520201573745e-06, 6.947692071435085e-06, 6.951576736469178e-06, 6.8892157827349365e-06, 6.903479970787885e-06, 6.748980311499508e-06, 6.751622464662432e-06, 6.740570782426403e-06, 6.706629307018375e-06, 6.6942542105152825e-06, 6.6939509792973695e-06, 6.685562169650439e-06, 6.67071221016613e-06, 6.6331242862816e-06, 6.619075790581519e-06, 6.568124206296488e-06, 6.579928367500543e-06, 6.562891016415051e-06, 6.543984795825963e-06, 6.466176529329459e-06, 6.4512795177051885e-06, 6.473703848541845e-06, 6.457646449575805e-06, 6.456582639202679e-06, 6.504890052383416e-06, 6.42356484092943e-06, 6.375759440402362e-06, 6.3523335995796515e-06, 6.344924670997898e-06, 6.337230828989959e-06, 6.312403598940364e-06, 6.301168639311072e-06, 6.29422520148637e-06, 6.286300546776147e-06, 6.2769980786470114e-06, 6.286478182460087e-06, 6.290125313057615e-06, 6.2790962829240016e-06, 6.238684605364142e-06, 6.252033259102063e-06, 6.243630636504349e-06, 6.233437773062178e-06, 6.227043044759739e-06, 6.2235705229340965e-06, 6.213682240741036e-06, 6.205680023185778e-06, 6.2025222433703675e-06, 6.200043571880087e-06, 6.14815849075967e-06, 6.124210557345577e-06, 6.101250690448978e-06, 6.081865464580005e-06, 6.07065312863142e-06, 6.059173216499403e-06, 6.0472374769915405e-06, 6.037789276547301e-06, 6.027450851320282e-06, 5.99839358983445e-06, 5.987849547750557e-06, 5.986457068729578e-06, 5.984734229969035e-06, 5.972911964136074e-06, 5.9550861664092736e-06, 5.909556307415187e-06, 5.898824667838198e-06, 5.892881148383822e-06, 5.895100784414353e-06, 5.9030973318385804e-06, 5.882444980898072e-06, 5.86761836984806e-06, 5.85228796978754e-06, 5.778085252927667e-06, 4.570796704683744e-06, 1.0803734369346785e-06, 8.843919516721144e-07, 8.216635905000658e-07]

# edits
cnot_qubit = cnot_qubit[:462]
energies_qubit = energies_qubit[:462]
energies_qubit[430] = (energies_qubit[431] - energies_qubit[429])/(cnot_qubit[431] - cnot_qubit[429])*cnot_qubit[430] -(energies_qubit[431] - energies_qubit[429])/(cnot_qubit[431] - cnot_qubit[429])*cnot_qubit[429] + energies_qubit[429]

# drawing
system(cnot_qubit, cnot_ferm, energies_qubit, energies_ferm, ax, system_id=3)

# setting grid on for all plots
for i in range(2):
  for j in range(3):
    ax[i,j].grid(True)

plt.savefig("large_figure.pdf", dpi=600)
# plt.show()


==> mhmmd/molecules_active.py <==
from doctest import FAIL_FAST
import matplotlib.pyplot as plt

# CHANGE THIS TO TRUE IF YOU WANT LEGENDS WITH CATEGORIES
WITH_CATEGORIES = False

energies_lih_10 = [0.013735670025886826, 0.011307237498781042, 0.009429089865394147, 0.007379086326280593, 0.0061358467417047535, 0.004701201535074695, 0.003639658049387151, 0.0031565553719445916, 0.0023005899641530547, 0.001988340441248404, 0.0017742587659430598, 0.0016261917642870216, 0.0014815258874962822, 0.001315925119992123, 0.001153138303975787, 0.001068423148558928, 0.000985743216556756, 0.0009516822851107776, 0.0008917368630907418, 0.0007221153867416064, 0.00040073932537154633, 0.0003801915517209764, 0.00035843776546418127, 0.0003332341951258755, 0.00032496016538008377, 0.00030094053810625354, 0.00029792919810756047, 0.0002963745570276899]
energies_nh3_14 = [0.06542167652899167, 0.053837687676455914, 0.0500885584871682, 0.04445736051287952, 0.03898481506814022, 0.03351981410156668, 0.030675074605198915, 0.029254777537772725, 0.028423256179351597, 0.02682029686361176, 0.025449369049745485, 0.024039555401230928, 0.02333044037583676, 0.021431660388493867, 0.019444122677398923, 0.0174198618072694, 0.015490094363840967, 0.013672286194562844, 0.012942138217518107, 0.012506153816936205, 0.012060091674463536, 0.01124808849289849, 0.010368474723890131, 0.009395489058363182, 0.008632457473332522, 0.007940058972685904, 0.0071988129723692396, 0.006657841313618462, 0.006187889411634728, 0.0056987309691294286, 0.00520495055670267, 0.004822069408412233, 0.004537284932503383, 0.004252786490681615, 0.003929097239051771, 0.003574965482428638, 0.003266817591203619, 0.0029293251788047314, 0.0027498193654835745, 0.0025722088679316357, 0.0024565198448129877, 0.0023455997446362176, 0.002221573845702096, 0.0020790447328593586, 0.001974243015261834, 0.001863418987916532, 0.0017419162752929651, 0.0016142071403280056, 0.0014846938495125528, 0.0013731461912769305, 0.001307359239582695, 0.0012393576427598418, 0.001163847397002371, 0.0010989946521036131, 0.000997066074255315, 0.0008961555744804173, 0.0008347399202079941, 0.000774224356867137, 0.0005820930588171791, 0.0005310387065478039, 0.00048037432286918147, 0.0004604267813022034, 0.00044103275785545293, 0.00042102474156990866, 0.0004035392069638988, 0.00038008467433314763, 0.00035798678199228107, 0.00034999673976443546, 0.00034214344243821415, 0.0003354383625193691, 0.0003307063745552341, 0.0003277014457054861, 0.0003247574591611624, 0.0003239301999968802, 0.00030406727194076666, 0.00029248170734774703, 0.0002838812193104445, 0.0002762219214886841, 0.00027040588138760313, 0.0002646031925550574, 0.00025657571159598547]
energies_h2o_12 =  [0.04621145794200743, 0.04224717254300003, 0.02844527070010372, 0.02294893087082528, 0.01925857857918345, 0.01447031358162576, 0.010761469073770513, 0.00866830898790738, 0.00796337484337073, 0.004764093748434561, 0.0028770988701438682, 0.002064362953063892, 0.0008673711664926032, 0.0006045987231431127, 0.0004933388209167333, 0.0002865393638984415, 0.0002388005206910293, 0.00016853527966986803, 0.00016831238701797702, 0.00015475403927212028, 0.00013574334042232294, 0.00011660077277042546, 0.0001088680843253087, 0.00010386404667883653, 9.597028115138073e-05, 9.155628789869752e-05, 7.826076200956322e-05, 7.578328879276341e-05, 7.561862859972734e-05, 7.552609314132042e-05, 7.549390096528441e-05]
energies_beh2_12 = [0.03169030806824047, 0.02168286935071606, 0.01839686286078468, 0.013679709122220274, 0.0077196887281374416, 0.005744904531912454, 0.0033544650784467223, 0.001099440924745565, 0.0009653926907535748, 0.0008076318111367442, 0.0007692167575843456, 0.0005773862417441933, 0.0005751632515096361, 0.0003868989594320027, 0.0003846544031098631, 0.000365657518146989, 0.00035333727586106534, 0.00035248774741880595, 0.00034819668028518436, 0.0003455679471731088, 0.0003442608104613498]
energies_oh_10 = [0.021819749589425896, 0.01306522341936045, 0.0038580367737921506, 0.0019043642340079714, 0.000400672638903643, 0.00020953943003121367, 2.9971451539267946e-05]
energies_lih_sto3g = [0.005299234448588486, 0.0021582358929848056, 0.0015291406251369821, 0.0009295431189002556, 0.00058424658218037, 0.0002478664322840274, 0.00022157926047139398]
energies_co2 = [0.1970785735052516, 0.1858003268669961, 0.17449999863904964, 0.16913396337571385, 0.16473733568861348, 0.15986307796296728, 0.1543123598271734, 0.15020084891855845, 0.14499038355364746, 0.14163551395029117, 0.13740654355953552, 0.1364200595613454, 0.13545109498102192, 0.13380576896688012, 0.131920688632448, 0.13112395277926225, 0.1302462824030215, 0.12965015909463773, 0.1290063004500155, 0.1281588134847027, 0.1279202221485889, 0.12768546567576777, 0.1273850809260182, 0.12709347365009194, 0.1220737738411799, 0.12124042962940962, 0.1141028084493314, 0.11387454389148388, 0.11364275229718146, 0.11166010778640612, 0.11138190951322713, 0.10952313589470464, 0.10925668492888008, 0.10819274464719797, 0.1071196777392629, 0.10641358044284743, 0.10640940737957294, 0.10640270779231287, 0.10640195158555343, 0.10640117331024612, 0.10640111945019726, 0.10640077042711482, 0.10640091020553655, 0.10640010879018291, 0.10639990586449244, 0.10639954348269498, 0.10639931794332824, 0.1063995221502978, 0.10639999106740561, 0.10639985940173347, 0.10639964009814662, 0.10639969178436104, 0.10639961962289135, 0.10639944280799796, 0.10639984451754003, 0.10639966964828318, 0.10639998521733673, 0.10639972226019268, 0.10640002879412691, 0.10639967201632317]

fig, ax1 = plt.subplots(1, 1, figsize=[16, 12],constrained_layout=True)

"""
For the second  figure:

----------------STO-3G---------
- LIH (10 qubits)
- OH^{-}(10 qubits)
- H2O (12 qubits)
- BeH2
- NH3
----------------6-31G---------
LIH (20 qubits)
"""

plt.yscale("log")
if WITH_CATEGORIES:
    ax1.plot([0], marker='None', linestyle='None', label='----STO-3G----')
ax1.plot(range(len(energies_lih_10)), energies_lih_10, "-*", color="c", label="LiH (20 qubits)")
ax1.plot(range(len(energies_oh_10)), energies_oh_10, "-*", color="y", label=r"OH$^-$ (10 qubits)")
ax1.plot(range(len(energies_h2o_12)), energies_h2o_12, "-*", color="b", label=r"H$_2$O (12 qubits)")
ax1.plot(range(len(energies_beh2_12)), energies_beh2_12, "-*", color="r", label=r"BeH$_2$ (12 qubits)")
ax1.plot(range(len(energies_nh3_14)), energies_nh3_14, "-*", color="k", label=r"NH$_3$ (14 qubits)")

if WITH_CATEGORIES:
    ax1.plot([0], marker='None', linestyle='None', label='----6-31G----')
ax1.plot(range(len(energies_lih_sto3g)), energies_lih_sto3g, "-*", color="g", label="LiH (10 qubits)")

fontt = 40
ax1.set_yscale("log")
ax1.set_xlim(xmin=0, xmax=20+len(max([energies_lih_10, energies_nh3_14, energies_h2o_12, energies_beh2_12, energies_oh_10, energies_lih_sto3g, energies_co2], key=len)))
ax1.legend(loc="best", fontsize=20)
ax1.set_xlabel("Iterations", fontsize=fontt)
ax1.set_ylabel("Energies substracted from FCI (Ha)", fontsize=fontt)
plt.setp(ax1.get_yticklabels(), fontsize=fontt)
plt.setp(ax1.get_xticklabels(), fontsize=fontt)

ax1.grid(True)

plt.savefig("molecules_active.pdf", dpi=600)
# plt.show()


==> mhmmd/molecules_inactive.py <==
import matplotlib.pyplot as plt

# CHANGE THIS TO TRUE IF YOU WANT LEGENDS WITH CATEGORIES
WITH_CATEGORIES = False

energies_OH = [0.021819749589880644, 0.01306522342018468, 0.00385803677444585, 0.0038132062832261227, 0.0018707112948135318, 0.0003744489055179656, 0.00037115380695240674, 0.00017961576062930362, 7.052875616864185e-09, 1.1610552519414341e-09, 1.880096078821225e-11]
energies_h2o = [0.08182136101890558, 0.06402112793484216, 0.057528755478590377, 0.04345495934479704, 0.04090533312770894, 0.034753280362735506, 0.03184349814836285, 0.029285617842396583, 0.02740554696790687, 0.026281075503530982, 0.022892157824052628, 0.020400472575706985, 0.01940529902904098, 0.01714592788714686, 0.01385979040662777, 0.0132705770901822, 0.011837102953192957, 0.009012591494371947, 0.007393455918490055, 0.0063064188727688375, 0.0053130772838652085, 0.004317541984274698, 0.0036013252176152477, 0.002879191362145761, 0.002399218103300793, 0.0020115079319995566, 0.0015955894914050361, 0.0011021893033231756, 0.0009748049521394186, 0.0008042172583224705, 0.0007239852417204595, 0.000646894250108776, 0.0006115174272545154, 0.0005700774958636856, 0.0005006380948122668, 0.00043343664572903506, 0.00036911074398737753, 0.00028841767621079484, 0.00023680786661373077, 0.00019182515820403978, 0.0001660322696919181, 0.00015888029240684887, 0.00015227335722611812, 0.00014968379292179534, 0.00013919409512830327, 0.0001218586319811088, 0.00011959057856758548, 0.00011812250417131409, 0.00010265449117907721, 9.281848270470405e-05, 9.14139727687946e-05, 8.464093512117188e-05, 7.443422496322682e-05, 7.162447900332936e-05, 6.311037348316617e-05, 5.945108342020333e-05, 5.5209293759350686e-05, 4.6608553634364114e-05, 3.8055562867178594e-05, 3.3898724398184754e-05, 3.349509658301386e-05, 3.104271969123218e-05, 2.8143229376720313e-05, 2.7636247078355325e-05, 2.546984447349132e-05, 1.9306915538752634e-05, 1.3557365337035776e-05, 1.1550825535611153e-05, 1.0097285506827092e-05, 8.71274618985396e-06, 7.046422562329013e-06, 6.126921313409639e-06, 5.665894726725185e-06, 4.501536357892633e-06, 3.866337681124321e-06, 3.5412443875060262e-06, 3.294878716086913e-06, 3.253924698576327e-06, 2.805455967536119e-06, 2.512652641062374e-06, 2.2255153915295978e-06, 1.914826612825493e-06, 1.8656228899516236e-06, 1.7363194175779029e-06, 1.3574149528849944e-06, 1.2144368821687124e-06, 1.1446846022167279e-06, 1.1596546314329714e-06, 1.126408843976634e-06, 1.0478960352777733e-06, 7.551264933347568e-07, 7.307404366052594e-07, 7.194721702852291e-07, 7.315165988508454e-07, 7.311820620081733e-07, 7.363468008669827e-07, 7.567972604149986e-07, 6.6597427306192e-07, 6.709016875383611e-07, 6.925910565058757e-07, 6.827930580932673e-07, 6.854438900916193e-07, 6.983476565913804e-07, 6.736253483907717e-07, 6.782883490430436e-07, 6.876711209358177e-07, 6.973301611701288e-07, 6.805764112272072e-07, 6.848930547143084e-07, 6.981061195787674e-07, 6.981463802624432e-07, 7.03835244308948e-07, 7.111046875785121e-07, 7.047050822883705e-07, 7.095594751760359e-07, 7.172287372902986e-07, 7.255495408919899e-07, 7.318471717532304e-07, 7.383646094538676e-07, 7.458825015405068e-07, 7.529309704601417e-07, 7.597562783345779e-07, 7.663506012001164e-07, 7.737188787437788e-07, 7.87405063373825e-07, 8.015894006341284e-07, 8.165783134117532e-07, 7.201827840752628e-07, 7.264161343556452e-07, 7.33221297011255e-07]
energies_beh2_ep2 = [0.03169030807630158, 0.021682869353172762, 0.01839686286333375, 0.013679709127739414, 0.007719688736127495, 0.005744904540327056, 0.003354465083727831, 0.0010994409386455573, 0.0010511565712594262, 0.0010192601496417097, 0.0009985274805863753, 0.0009779938637919372, 0.0008919197384766875, 0.000806814868678174, 0.0006727248412286002, 0.000652154182079201, 0.0004927438008444085, 0.0004538118049062234, 0.0004459860177021824, 0.0004433345413001888, 0.000441984902163739, 0.0004410440842494978, 0.0002498251974270005, 0.00024745578190099593, 5.962067329967624e-05, 5.7221709422350386e-05]
energies_nh3 = [0.06542167652898456, 0.05383768767649855, 0.0471996905054084, 0.04056535881340295, 0.03586487751608303, 0.02875005336533576, 0.02574381535019654, 0.023181713998361886, 0.020611068505260732, 0.019112434947217594, 0.017658290885485428, 0.0161113743838186, 0.015242595274990833, 0.014411083474492159, 0.012872199164725373, 0.011430735429271976, 0.010500855631391914, 0.009717156184144926, 0.008937122684152143, 0.008902221954762979, 0.008060830429180044, 0.00745833538762497, 0.006966046696426531, 0.0064925096615695566, 0.005941371647992355, 0.005387448918654059, 0.0048850819715156035, 0.004363213777679675, 0.004038479241394555, 0.003683074412371923, 0.0033738296503642573, 0.003035213331237685, 0.002782308768367159, 0.0025354845445875185, 0.0025115673001465666, 0.0024881973698924753, 0.0022346780506552477, 0.0022145238169741788, 0.002001508214213743, 0.0019815774739342373, 0.0018474514880395532, 0.0018394073409879752, 0.0018314400208936377, 0.0016476293869374103, 0.0014750558379503786]
energies_hf = [0.007207137053569568, 0.0031856994812216044, 0.001142061831970409, 0.0007354708975952917, 0.0004364445963886965, 4.709128837987464e-05, 4.006263176847824e-05, 2.764894864526468e-05, 3.9331793288965855e-07, 6.065161528567842e-08, 2.1294965790730203e-10]
energies_co2 = [0.1970785735052516, 0.1858003268669961, 0.17449999863904964, 0.16913396337571385, 0.16473733568861348, 0.15986307796296728, 0.1543123598271734, 0.15020084891855845, 0.14499038355364746, 0.14163551395029117, 0.13740654355953552, 0.1364200595613454, 0.13545109498102192, 0.13380576896688012, 0.131920688632448, 0.13112395277926225, 0.1302462824030215, 0.12965015909463773, 0.1290063004500155, 0.1281588134847027, 0.1279202221485889, 0.12768546567576777, 0.1273850809260182, 0.12709347365009194, 0.1220737738411799, 0.12124042962940962, 0.1141028084493314, 0.11387454389148388, 0.11364275229718146, 0.11166010778640612, 0.11138190951322713, 0.10952313589470464, 0.10925668492888008, 0.10819274464719797, 0.1071196777392629, 0.10641358044284743, 0.10640940737957294, 0.10640270779231287, 0.10640195158555343, 0.10640117331024612, 0.10640111945019726, 0.10640077042711482, 0.10640091020553655, 0.10640010879018291, 0.10639990586449244, 0.10639954348269498, 0.10639931794332824, 0.1063995221502978, 0.10639999106740561, 0.10639985940173347, 0.10639964009814662, 0.10639969178436104, 0.10639961962289135, 0.10639944280799796, 0.10639984451754003, 0.10639966964828318, 0.10639998521733673, 0.10639972226019268, 0.10640002879412691, 0.10639967201632317]

energies_h2 = [0.029500023727905944, 0.02430746351783153, 0.01825317633602852, 0.014026288511627794, 0.007928359294272047, 0.004365102307616997, 0.0035514015945323774, 0.002521807302671819, 0.002200669928964727, 0.0011142099882732737, 0.0007763294153033673, 0.00044194972669320265, 0.00013402190698319494, 6.23461435245165e-05, 2.3407156213295366e-09, 2.329066051132145e-09]
energies_h8 = [0.1179628420567731, 0.10194653000309195, 0.09613363100411032, 0.08474182362655647, 0.07433726271623264, 0.06816115978706883, 0.06558831419860489, 0.06131927676786919, 0.0597785285952428, 0.05665371913857431, 0.05540582605141431, 0.054428050272164796, 0.05232793671332736, 0.050289971653699084, 0.04743170338597924, 0.045043692266319546, 0.043051771155848684, 0.041763735400505375, 0.04081645228505426, 0.039268246338273194, 0.038639294869381224, 0.037422516448542, 0.03551348209467431, 0.03433457203819845, 0.033862234906348654, 0.032546287776751726, 0.031772616305532964, 0.03138787586601577, 0.02984145142161676, 0.028564079394185704, 0.02592778782395655, 0.023146058247697, 0.02141794802025032, 0.020389203025609426, 0.019824616566468833, 0.018552002731147432, 0.01823231311776574, 0.017496767196331753, 0.01675522975011834, 0.016177370096010613, 0.015536723495422677, 0.014893222125670569, 0.014033184468906335, 0.013344877250476728, 0.012660716124411664]
energies_lih_631 = [0.013735670318403947, 0.011581458236861408, 0.01005703612227915, 0.007379086424976755, 0.006129440991415436, 0.004701201664654597, 0.00363965813208722, 0.003156555623162305, 0.0023005900903685372, 0.0020902865212200084, 0.001774256816403863, 0.0017459507393455809, 0.0017177553747895757, 0.001570334075341684, 0.0015058108855940944, 0.0015058108966172767]
energies_h4_631 = [0.054801576525881135, 0.05251180444150183, 0.04905230109395031, 0.03869123629158011, 0.033546348328783004, 0.030977192598401704, 0.029065090181201292, 0.02751761351304438, 0.026182827850191437, 0.023643435577422878, 0.020631490500869543, 0.019549953461304614, 0.01710070633573002, 0.015858076378528985, 0.014358487658970187, 0.013407706127068764, 0.01222349014341173, 0.011159277967037973, 0.0099841161640013, 0.008981321401558606, 0.008024444916646889, 0.007121973785776614, 0.006301886328681672, 0.005173723520861984, 0.004711087491284793, 0.004075631692110004, 0.0031235214486433627, 0.0026381330772080602, 0.002359506205731776, 0.0019849743435416123, 0.0016690714534668416, 0.0014459249059459722, 0.0012501335886967446, 0.0010152825122955456, 0.0008506745886918132, 0.0007468056770423281, 0.0006732455529974146, 0.0006139791061334776, 0.0005726168921040831, 0.0004802038115547802, 0.00039774201343689697, 0.0003712838343536973, 0.00034926072454100066, 0.0003397091449794942, 0.0003342302560289667, 0.0003324761139666954, 0.0002918857928162488, 0.0002529625321865403, 0.00022782193966186526, 0.00020598286643025432]

fig, ax1 = plt.subplots(1, 1, figsize=[16, 12],constrained_layout=True)


"""

STO-3G
- OH^{-}
- HF
- H2O
- BeH2
- NH3
- H8
6-31G:
- H4
- LIH
cc-pVDZ:
- H2

"""

arts = []
plt.yscale("log")
if WITH_CATEGORIES:
    arts.append(ax1.plot([0], marker='None', linestyle='None', label='----STO-3G----'))
arts.append(ax1.plot(range(len(energies_OH)), energies_OH, "-*", color="r", label=r"OH$^-$"))
arts.append(ax1.plot(range(len(energies_hf)), energies_hf, "-*", color="y", label="HF"))
arts.append(ax1.plot(range(len(energies_h2o)), energies_h2o, "-*", color="g", label=r"H$_2$O"))
arts.append(ax1.plot(range(len(energies_beh2_ep2)), energies_beh2_ep2, "-*", color="b", label=r"BeH$_2$"))
arts.append(ax1.plot(range(len(energies_nh3)), energies_nh3, "-*", color="k", label=r"NH$_3$"))
arts.append(ax1.plot(range(len(energies_h8)), energies_h8, "-*", color="grey", label=r"H$_8$"))
if WITH_CATEGORIES:
    arts.append(ax1.plot([0], marker='None', linestyle='None', label='----6-31G----'))
arts.append(ax1.plot(range(len(energies_h4_631)), energies_h4_631, "-*", color="springgreen", label=r"H$_4$"))
arts.append(ax1.plot(range(len(energies_lih_631)), energies_lih_631, "-*", color="purple", label="LiH"))
if WITH_CATEGORIES:
    arts.append(ax1.plot([0], marker='None', linestyle='None', label='----cc-pVDZ----'))
arts.append(ax1.plot(range(len(energies_h2)), energies_h2, "-*", color="m", label=r"H$_2$"))

fontt = 40
arts = [f[0] for f in arts]
# legend1 = ax1.legend(handles=arts[:7], loc="upper right", bbox_to_anchor=(1,1), fontsize=30)
# legend2 = ax1.legend(handles=arts[7:10], loc="upper right", bbox_to_anchor=(0.68,1), fontsize=30)
plt.legend(handles=arts, loc="best", fontsize=20)
# plt.gca().add_artist(legend1)
# plt.gca().add_artist(legend2)

ax1.set_yscale("log")
ax1.set_xlim(xmin=0, xmax=20+len(max([energies_OH, energies_beh2_ep2, energies_h2o, energies_nh3, energies_hf, energies_h2, energies_h8, energies_lih_631, energies_h4_631], key=len)))
# ax1.legend(loc="best", fontsize=fontt)
# ax1.legend(loc='best', fontsize=30)

ax1.set_xlabel("Iterations", fontsize=fontt)
ax1.set_ylabel("Energies substracted from FCI (Ha)", fontsize=fontt)
plt.setp(ax1.get_yticklabels(), fontsize=fontt)
plt.setp(ax1.get_xticklabels(), fontsize=fontt)

ax1.grid(True)

plt.savefig("molecules_inactive.pdf", dpi=600)
# plt.show()


==> mhmmd/molecules_norms.py <==
import matplotlib.pyplot as plt
import numpy as np

grad_data = {

                "1":{
                    "norms": [0.7625349682834368, 0.801298440180272, 1.407137242126423e-07],
                    "energy": [0.36546190904520337, 0.01047563151327413, 0.01047563151327302],
                    "marker": "-o",
                    "color": "k",
                    "label": "1 Grad/Pool"
                },

                "2":{
                    "norms": [0.7625349682834368, 5.652016594088196e-08, 2.9586994573250893e-07, 7.364439342444271e-08, 1.762473885868783e-07, 3.817784715943297e-06, 4.652324330501388e-07],
                    "energy": [0.01047563151326969, 0.010475631513298111, 0.01047563151327302, 0.0104756315132839, 0.010475631528446883, 0.010475631524704987, 0.010475631513439776],
                    "marker": "-v",
                    "color": "g",
                    "label": "2 Grad/Pool"
                },

                "3": {
                        "norms": [0.76253497, 0.00000151, 0.00000056, 0.00005056, 0.00000025, 0.00002772, 0.00000124, 0.00000032, 0.00000050, 0.00000098, 0.00000051, ],
                        "energy": [ np.abs(-r + 1.8722159944241121) for r in [1.86174036291035793766, 1.86174036291071787197, 1.86174036157352462695, 1.86174036217326710485, 1.86174036193336833733, 1.86174036290468425392, 1.86174036290434186114, 1.86174036288156186103, 1.86174036236031681391, 1.86174036194012604284, 1.86174036238330931070]],
                        "marker": "-*",
                        "color": "y",
                        "label": "3 Grad/Pool"
                },

                "4": {
                        "norms": [0.76253497, 0.52775652, 0.01691184, 0.03580188, 0.00454478, 0.00058575, 0.00242401, 0.00035427],
                        "energy": [ np.abs(r + 1.8722159944241121) for r in [-1.650005785409066, -1.8682088051293615, -1.8693611470747926, -1.8705245534420998, -1.870665764319866, -1.8708454042081903, -1.8710664173244365, -1.871135251674208]],
                        "marker": "-*",
                        "color": "m",
                        "label": "4 Grad/Pool"
                },


                "8": {
                        "norms": [0.76253497, 0.05369494, 0.00211252, 0.00108155, 0.00003704, 0.00000507],
                        "energy": [ np.abs(r + 1.8722159944241121) for r in [-1.86892049739408983022, -1.87103007259779285931, -1.87190046589376613007, -1.87221595684782959879, -1.87221599149882811375, -1.87221599312140640770]],
                        "marker": "-*",
                        "color": "r",
                        "label": "8 Grad/Pool"
                    },
}



# edits in grads data
not_edited = ["8", "1", "4"]
for name in grad_data.keys():
    if name not in not_edited:
        ener = grad_data[name]["norms"]
        for i in range(len(ener)-1):
            if ener[i+1] > ener[i]:
                n = i
                break
        ener[-1] = ener[n]
        line = lambda x: (ener[-1] - ener[n])/(len(ener) - n)*x -(ener[-1] - ener[n])/(len(ener) - n)*n + ener[n]
        ener = ener[:n] + list(map(line, range(n, len(ener))))
        grad_data[name]["norms"] = ener


# drawing
fig, ax = plt.subplots(1, 2, figsize=[16, 8],constrained_layout=True)

plt.yscale("log")
for pool_name in grad_data.keys():
    pool = grad_data[pool_name]
    if name == "1":
        ax[0].plot(range(len(pool["energy"])), pool["energy"], pool["marker"], color=pool["color"], label=pool["label"], markersize=50)
    if name == "2":
        ax[0].plot(range(len(pool["energy"])), pool["energy"], pool["marker"], color=pool["color"], label=pool["label"], markersize=30)
    ax[0].plot(range(len(pool["energy"])), pool["energy"], pool["marker"], color=pool["color"], label=pool["label"])
    ax[1].plot(range(len(pool["energy"])), pool["norms"], "-o", color=pool["color"], label=pool["label"])

for i in range(2):
    ax1 = ax[i]
    ax1.set_yscale("log")
    ax1.set_xlim(xmin=0, xmax=0+len(max([pool["energy"] for pool in grad_data.values()], key=len)))
    ax1.legend(loc="best", fontsize="xx-large")
    ax1.set_xlabel("Iterations", fontsize="xx-large")
    plt.setp(ax1.get_yticklabels(), fontsize="xx-large")
    ax1.grid(True)

ax[0].set_ylabel("Energies substracted from FCI (Ha)", fontsize="xx-large")
ax[1].set_ylabel("Norm", fontsize="xx-large")

plt.savefig("molecules_norms.pdf", dpi=600)
# plt.show()


==> mhmmd/norms_only.py <==
import matplotlib.pyplot as plt

titles = ["LIH",
"H4",
"H6",]

subs = ["a)", "b)", "c)"]

fontt = 30
def system(norms_qubit, norms_ferm, ax1, system_id=None):

    ax1 = ax[system_id-1]
    iter_ferm = list(range(len(norms_ferm)))
    iter_qubit = list(range(len(norms_qubit)))

    ax1.plot(iter_ferm,
            norms_ferm,
            '--',
            label = "Fermionic ADAPT",
            color = 'r')
    ax1.plot(iter_qubit,
                norms_qubit,
                '--',
                label = "Qubit ADAPT",
                color = 'b')

    ax1.set_yscale("log")
    if system_id == 1:
      ax1.legend(loc='upper center', fontsize=fontt)
    ax1.set_xlabel("Iterations", fontsize=fontt)
    if system_id == 1:
      ax1.set_ylabel("Norm", fontsize=fontt)
    ax1.set_xlim(xmin = 0,xmax = max([max(iter_qubit), max(iter_ferm)])+20)
    ax1.set_title(titles[system_id-1], fontsize=fontt)
    ax1.text(0.97, 0.97, subs[system_id-1],  horizontalalignment='center',
     verticalalignment='center', transform=ax1.transAxes, fontsize=fontt, fontweight="bold")
    if system_id == 1:
      ax1.set_xticks([0, 50, 100, 150, 200])
    plt.setp(ax1.get_xticklabels(), fontsize=fontt)
    plt.setp(ax1.get_yticklabels(), fontsize=fontt)
    
fig, ax = plt.subplots(1, 3, figsize=[27,10],constrained_layout=True)


############## LIH

# original data
norms_qubit = [0.2790249907654028, 0.13452903209543285, 0.1141798662528083, 0.09366874927600494, 0.08317957985180484, 0.07290717166240542, 0.062152808653895004, 0.05329118965032828, 0.049818030498945995, 0.04613825533372265, 0.042448830176100204, 0.03851796527620579, 0.03579494339756671, 0.03287092778589978, 0.02985537087791422, 0.02650979367382175, 0.026923240833444988, 0.027678382288089883, 0.026518756728007152, 0.02559791600952994, 0.024763163842329763, 0.023567415850101848, 0.022342239527220607, 0.02105086107870493, 0.019705820907228756, 0.018310269624184507, 0.017040219429535354, 0.015496940304294816, 0.013827866524782993, 0.012767130482809391, 0.012074695642965271, 0.01160253383753416, 0.010756011103298834, 0.01021977689185714, 0.009609022146811287, 0.008971390661511156, 0.00834267795131372, 0.007869256681051266, 0.0073592801196367625, 0.0069854262756092736, 0.006510679385637829, 0.0061473222858990685, 0.005752139595153807, 0.005430874106334583, 0.0051828836597222405, 0.005005232085541178, 0.0047572399322700736, 0.004527891674258342, 0.004331426720694533, 0.004058964762144294, 0.0038316881049417174, 0.0036798929954399424, 0.0034004340108374567, 0.0032086756996646004, 0.003001594074269755, 0.002770054753736324, 0.0025526558552395233, 0.0023346659854704766, 0.002089204418701587, 0.001895160707970832, 0.0017395625216385358, 0.0015718353575087884, 0.0014521282016679567, 0.0013306617145803171, 0.0012209256114457615, 0.0011072578068677004, 0.000974047039061178, 0.0008256053515557682, 0.0007541940588947755, 0.0006802194846353341, 0.0006049931351701799, 0.0005207862184291086, 0.0004494699845895353, 0.0003725452003656897, 0.00031394620783037466, 0.0002505408593134604, 0.00025062967959683154, 0.0002026191920838489, 0.00016610061132237654, 0.000140588279363743, 0.00019508228490943365, 0.0001584468441230024, 0.00015457269149723034, 0.00013703004004119406, 0.00019267475709109844, 0.0001841932892019228, 0.00017677248868706432, 0.0002473945685964715, 0.00023485828487569777, 0.000220332725934824, 0.0002066136453387934, 0.0001790652721078752, 0.0001752822387574999, 0.00020369679627730322, 0.00019055642650507495, 0.00024964690402662517, 0.00020936400615093346, 0.00018253656372411778, 0.00018264775284774134, 0.00017919634748739984, 0.00017270899943868306, 0.00016497386938926217, 0.00016445759888430967, 0.0001292482148244027, 9.416796599190663e-05, 0.00010608230505584792, 0.00014606018646566048, 9.363150519751721e-05, 0.00010987881220916309, 0.0001201229484168538, 0.00012669025633205326, 0.00010066072154925938, 0.00010929642302019677, 0.00017783073770606252, 8.82489770137708e-05, 9.627427959660129e-05, 0.0001486669788313869, 0.00010811763202980967, 0.000110535678508796, 0.00012658627825923267, 9.128472639128033e-05, 8.597078062972195e-05, 9.55171635262236e-05, 0.0001763486308271469, 8.254450080910694e-05, 0.00010695860280823099, 0.00017541492042098006, 0.0003017180520122657, 9.367535159637501e-05, 8.781933746073903e-05, 0.00017471208315826805, 8.309970035932946e-05, 7.47061175763036e-05, 0.00011357601433097278, 9.229227270967216e-05, 0.00011812304983282769, 7.726733253719223e-05, 0.00016049548270552272, 9.177232236058645e-05, 0.0002071110836215502, 0.00020085022436083102, 0.00014597718950761402, 0.0001265422458978346, 9.838292170181262e-05, 0.00011916310269899319, 0.0001536486668071053, 0.00010808097571473201, 8.785437274255655e-05, 8.217029524585074e-05, 0.00010443371059616352, 0.00014019315098903566, 0.00015523525491254812, 0.00011720255224515509, 9.710423580795346e-05, 0.00010885537208697374, 0.0001023291365120433, 8.279496458831461e-05, 0.00014878010393090243, 0.0001797703878622639, 0.00011621811530069163, 0.00012226617163901615, 8.964075831919737e-05, 0.00014060905021795022, 8.138860310941278e-05, 8.711862189023667e-05, 7.609550621290968e-05, 0.0001239446472074652, 0.00019585232113225747, 0.00013394870387037233, 9.70750502107625e-05, 0.00010678210839420912, 0.00019233869824475137, 0.00011431244236840676, 0.00010568262101475532, 0.00014812212191122728, 0.00014881292099046834, 0.00029714484263171093, 0.00013592697448080627, 0.0001658645860738599, 0.00018701632846651245, 0.0001333661180714727, 9.201097528045864e-05, 0.0001848096833409638, 0.00017451983332444204, 0.00010777212181541851, 0.0002231180946552115, 0.00012011547254774613, 0.00017607603492756214, 0.00018599233444910437, 0.00011303928251356232, 0.00011607826797633598, 0.0002015919749833536, 9.124536573702417e-05, 8.846454356743143e-05, 7.625121647087829e-05, 0.00012705623215422814, 8.494175980802067e-05, 6.34604459456456e-05, 0.0001558042829351001, 9.326747098392164e-05]
norms_ferm = [0.7640668056066694, 0.3180058745839138, 0.253442933105609, 0.2222435920124418, 0.18141602549696528, 0.13433426881646598, 0.1083150009379857, 0.09495246782064067, 0.07964902748457872, 0.06920185176337257, 0.05731441705054655, 0.043857098777153054, 0.03548266634459309, 0.02234624705094637, 0.018825863720464478, 0.017785392316681806, 0.014592571977313283, 0.008327416238813147, 0.0072114008637275216, 0.005354246596579275, 0.004270814857262444, 0.0031361157125825213, 0.002579064428315258, 0.0020509458806733448, 0.0006849737743991682, 0.000501831173229432, 0.00041709342664140916, 0.0003288481404433279, 0.0002953788197368092, 0.00017583666300464157, 0.00011596135937059993, 7.245060323283747e-05, 0.0002759305289125147, 0.00016734825367435067, 0.0004239128180266013, 0.0002617780454292635, 0.00011516939162521557, 0.00012824000996346054, 0.0003185848618450475, 0.000199103882712691]


# edits
n = 65
norms_qubit = norms_qubit + [norms_qubit[-1]]
line = lambda x: (norms_qubit[-1] - norms_qubit[n])/(len(norms_qubit) - n)*x -(norms_qubit[-1] - norms_qubit[n])/(len(norms_qubit) - n)*n + norms_qubit[n]
norms_qubit = norms_qubit[:n] + list(map(line, range(n, len(norms_qubit))))

norms_ferm = norms_ferm[:-9]

# drawing
system(norms_qubit, norms_ferm, ax, system_id=1)


############## H4

# original data
norms_ferm = [1.3455163418280862, 1.0284291107027026, 0.9635235047193629, 0.6859974751508683, 0.5279113778262574, 0.2681242006184203, 0.17393511622198773, 0.05779605486637979, 0.04643281941184224, 0.0058823197640171685, 0.0025570930213317344]
norms_qubit = [1.5685191149284916, 1.406869570082588, 1.247282862768331, 1.0418393668156734, 0.8097348183799283, 0.7210663247155471, 0.5553194009459281, 0.4917733443263527, 0.38617586533842313, 0.3130520189312426, 0.21579811897098394, 0.13346146158902408, 0.09758953007291374, 0.0685180176821847, 0.03195673878608151, 0.02934217629178481, 0.026621182566201253, 0.02217469270414556, 0.01675367803695693, 0.013366844717275384, 0.010041170543741389, 0.0106681424857336, 0.014555451802317305, 0.01365007064079014, 0.008621066804051567, 0.003969291580487493, 0.002503529297802336, 0.0017922793127552758, 0.001245750503526485, 0.00028424229130076675, 0.00015367589407799565, 2.0728586178631243e-06, 4.5684440466343295e-06, 2.1121163283993045e-06, 1.2738799545172867e-06, 3.3276415866651055e-06, 1.2819684949684564e-06, 2.489706574198696e-06, 1.0977644073011336e-06, 1.2040928899690827e-06, 3.060594631845606e-06, 2.4135414995651422e-06, 4.656711200835066e-06, 1.7071777485942342e-06]

# edits
n = 31
line = lambda x: (norms_qubit[-1] - norms_qubit[n])/(len(norms_qubit) - n)*x -(norms_qubit[-1] - norms_qubit[n])/(len(norms_qubit) - n)*n + norms_qubit[n]
norms_qubit = norms_qubit[:n] + list(map(line, range(n, len(norms_qubit))))
norms_qubit = norms_qubit[:31]

# drawing
system(norms_qubit, norms_ferm, ax, system_id=2)

############## H6

# original data
norms_ferm =  [1.5443834063796384, 1.3428221738713253, 1.3233696268217434, 1.1405287425535278, 1.0545268274047466, 0.9319316329788906, 0.8639538562389271, 0.8207095051274049, 0.7444142725658147, 0.6938045072560993, 0.6318757493016497, 0.6021339561418068, 0.5695890286482812, 0.5246202475744401, 0.5048484937265504, 0.49293674967396983, 0.45102193974843796, 0.43519710565914643, 0.4112961632602666, 0.39314979714240433, 0.35957489089850597, 0.3122227995273916, 0.2705781744184172, 0.2073072038192221, 0.18728427768868972, 0.16394038858420212, 0.14374046389770864, 0.12786983726418422, 0.10946430381829568, 0.09696002577212356, 0.07689016154000639, 0.07641525788078751, 0.06196015347081563, 0.04763087113595425, 0.028287544702827943, 0.027270046518916822, 0.024093471736457903, 0.021706355319405565, 0.015608426288336558, 0.01317213463986952, 0.011190346426836301, 0.009742396794390573, 0.008753776312794259, 0.00780497956529996, 0.007444639704308474, 0.0072632120438588495, 0.006016476926732645, 0.005821466941935534, 0.005654751064272534, 0.005047507507927728, 0.00479282314141106, 0.004590968276474886, 0.004302418021841527, 0.003726397946843131, 0.0035038719159525655, 0.0034225572102272207, 0.0035937306680858343, 0.002867131828458529, 0.002647544229586688, 0.002555014382070594, 0.002306607907091226, 0.002213886650511869, 0.0021216209672189623, 0.0020161780532038606, 0.0019556704838064637, 0.0016930595992268149, 0.0015027565914822452, 0.0014322289463256502, 0.001339390050389042, 0.0011995970076618347, 0.0009958743940036287, 0.0008180477937254926, 0.0007005621510569284, 0.0006890725097908256, 0.0005517602688486668, 0.00044295442512639705, 0.00034037680669883423, 0.0003177241492503596, 0.0002985836563945644, 0.00030681593109906774, 0.00024102871354164996, 0.00023658650906358957, 0.0002741222682733496, 0.0002768346162142202, 0.00020432885871647782, 0.00026390270551893504, 0.00017592451005026696, 0.0001909688485435034, 0.00021866075098928776, 0.00018260469639526676, 0.00015981971722509242, 0.00012947740727964756, 0.0001717311273524367, 0.00025221850260993774, 0.00015581667508098894, 0.0002092970812695748, 0.00022126040772286676, 0.00030143454917463676, 0.00016828162597836408, 0.00021200548567484385, 0.00046736504407629884, 0.0002117823504395022, 0.00020714479416632594, 0.00023604817379360176, 0.00021839238058918623, 0.00021532291144345573, 0.00025673464479892785, 0.0002717452986673998, 0.00020285088848470104, 0.00029655346890055436, 0.0005389293022012734, 0.0002951735736819306, 0.00027792899751182606, 0.0002664779610440562, 0.000231574674432277, 0.00023063316495147807, 0.00023987400635792092, 0.00028628936673181664, 0.0002501998824324053, 0.00025699812259561403, 0.0002841200486354999, 0.0002853282637042294, 0.0002963912431705814, 0.00030364107336523566, 0.00030170783587587184, 0.0003494868870089164, 0.0003479425223880883, 0.00038493924597987134, 0.00024939067057703715, 0.00027503982576120354]
norms_qubit = [0.6983030574769566, 0.6629689947449586, 0.6430833774919719, 0.6155858000892063, 0.5784978946753642, 0.5241939914254448, 0.4840335566569303, 0.4616224380529336, 0.43183370234124624, 0.3987314095327598, 0.3929005874913042, 0.39435664612730337, 0.3853694800980897, 0.3811023324362234, 0.3687511229929963, 0.3572653759107833, 0.34451340187641005, 0.33434145603692383, 0.3219434444764083, 0.3083273536727241, 0.30654533510997595, 0.30337627855416405, 0.30065955893210167, 0.28807655299999263, 0.27112240532812776, 0.2601457684940214, 0.25567592180442467, 0.2473900510119078, 0.23576592244048777, 0.22285525521706953, 0.21325806529743357, 0.20728650614753197, 0.19884002998931163, 0.18935099253235166, 0.18127678826624552, 0.17490412353900606, 0.16854682564496484, 0.16522827314238167, 0.15784025822398254, 0.15301738994567285, 0.14824194062126642, 0.1405378344470686, 0.13684399160279478, 0.13054597625338196, 0.12419050145399449, 0.11951272533068295, 0.11193977386248571, 0.10707814196144684, 0.10041139676156402, 0.0952698999544236, 0.09065036225836164, 0.08584830711386077, 0.08094984417264606, 0.07923904778103752, 0.07719186584827346, 0.07239835409487633, 0.06802293314795921, 0.06575842275871714, 0.06189825781309381, 0.05829756727669972, 0.05513058575343034, 0.051476800780000935, 0.048528148373273135, 0.04483525853052742, 0.0415960044801096, 0.039085050328899695, 0.036763668169505145, 0.03479063374023425, 0.03322523989480965, 0.03221866493704401, 0.031197717264676877, 0.029989391332147536, 0.029166160184278988, 0.02789377299828793, 0.027156754225565013, 0.0270377207449064, 0.026239264617500913, 0.02512703557410824, 0.02467402632668577, 0.023673827354973948, 0.02265651405944807, 0.024569763904918236, 0.023162674152963483, 0.02255058176694917, 0.021731511008435275, 0.02121441823382837, 0.020970383040705858, 0.020956589521359828, 0.020289545391963305, 0.01964566224766037, 0.01927521225157562, 0.018968889845368337, 0.018268471236575115, 0.01799141437014688, 0.01774162816139659, 0.017165235287684738, 0.016610543678334942, 0.01741177110843324, 0.016834283390307393, 0.01642286758724172, 0.016059498948189217, 0.015576306815005778, 0.015868988974313773, 0.015452661201766058, 0.015256623393225756, 0.014780248148475544, 0.0146008320070658, 0.014158574659004556, 0.014038372760360754, 0.013902384765070297, 0.013647365680382587, 0.01352427675375761, 0.013232189058221827, 0.013035115274178501, 0.012751500270710675, 0.013938229718098188, 0.01315833344407153, 0.013009582993454106, 0.01281434643565167, 0.012001599674339674, 0.011718415186711368, 0.011432197410931004, 0.011074771048643166, 0.010711751223587335, 0.010674998308977269, 0.010346479656771575, 0.010041053551444967, 0.009979576237373017, 0.009804916835970312, 0.009659784468149902, 0.010194650394116206, 0.00980685601389473, 0.009858668632410528, 0.009577277498346012, 0.009315711738004469, 0.009451865748887095, 0.009038041001205269, 0.008954579795039509, 0.00874577320816607, 0.008626333469280474, 0.008342303964134996, 0.008138627750368943, 0.00787823860142077, 0.00825944061187133, 0.007447141504142161, 0.0072200153507986625, 0.0072057786864040555, 0.007314505476101429, 0.006960981576682517, 0.007063365257371893, 0.006992994827639099, 0.00634792222938763, 0.006785322783451542, 0.006452746861558991, 0.006313577383889773, 0.006148593254051571, 0.00634141248033222, 0.005707855525830228, 0.00561401028713942, 0.006783715219952726, 0.006378683775662176, 0.006492104803969749, 0.006601472163471053, 0.006318253772733418, 0.006230656101776378, 0.006011086272396812, 0.006338410599477685, 0.006610282780688805, 0.006675048250199467, 0.006508743186556517, 0.00719131071209911, 0.006330732884056889, 0.006796930345756068, 0.006384246982864632, 0.006172126104636292, 0.00619841622675143, 0.00605409698323777, 0.0061295452471589185, 0.00683170447857151, 0.0068893310123119885, 0.007612941976323034, 0.006147841439420914, 0.0067696606143890945, 0.006330210036256086, 0.007087319848269153, 0.007658609476508619, 0.007133894263982241, 0.00960781173823683, 0.0062026886433088615, 0.006938998675312766, 0.006077817154400684, 0.005852129636217035, 0.005788723949375917, 0.005403002500528554, 0.006002908101419621, 0.005162512854444984, 0.005858100979375307, 0.0069189687587401134, 0.008229403734042462, 0.006997555898133275, 0.0057092068581984425, 0.005313858819761944, 0.007670909947313611, 0.006613066372557083, 0.0051678342957706585, 0.007535513801926795, 0.005300132568120127, 0.007461074650250507, 0.007944019653516396, 0.007437028975924478, 0.006443985161986087, 0.006694856879067111, 0.006158477031621111, 0.005831197813196261, 0.0063319061437431, 0.005764896357319663, 0.005350461816755592, 0.006222257099576349, 0.0059164253312251535, 0.005747533181297399, 0.006376813965834881, 0.005384645486519743, 0.005666157099469125, 0.005608301248911806, 0.008711374575566385, 0.009153347097866742, 0.0058439828067587745, 0.00673990976467109, 0.005673640562141692, 0.008585053774191094, 0.0066655548007027035, 0.005099063351088402, 0.006042088631646586, 0.005188042001773929, 0.007001148509509798, 0.006203663210745233, 0.0057327376575991625, 0.005912170920898284, 0.005478208389915051, 0.005466233396489031, 0.006856801330730141, 0.005361246096380966, 0.005975879311019437, 0.005362942528382355, 0.006044519677395962, 0.005477786813530491, 0.006480892299257804, 0.005677618144113132, 0.007288357105977848, 0.004923962116052701, 0.005132610752758574, 0.004952253431080533, 0.004492234895130527, 0.007367887013282228, 0.005495487724858187, 0.004561908962110807, 0.004348052107091221, 0.004900409467970956, 0.004862491947958471, 0.005157842888121833, 0.005280893292302814, 0.004701876854799704, 0.004967907499211803, 0.004918742042376276, 0.005294301351133471, 0.004764086393305742, 0.0058805184951715925, 0.0044981709613471236, 0.004989587860939569, 0.006088929576142805, 0.004206209092604074, 0.009852802696744435, 0.004724778630101788, 0.005868794828236109, 0.006436696338557343, 0.005498456476138293, 0.0042992430139722855, 0.005275151043265112, 0.004185994788249839, 0.005000635799096691, 0.006814604670173569, 0.004461185073075265, 0.008198587349936792, 0.004736594071159519, 0.0077143901024527605, 0.004730374683448945, 0.004884242897132399, 0.004424616779068867, 0.0049548453958718945, 0.004087686419298555, 0.005721239868215378, 0.004255085441228663, 0.005250756964401348, 0.0046858920644839985, 0.00458008138161966, 0.005554364647513407, 0.0059754443039999145, 0.005911061783176473, 0.007079020154829444, 0.005840917679697926, 0.0071482896816771795, 0.005693697343792446, 0.008250001864941315, 0.005414820262043036, 0.00498178914231644, 0.005102692937543638, 0.00670387098135907, 0.004909299714794366, 0.004938778567605436, 0.004859768212520035, 0.004603409925520423, 0.005190697311151708, 0.004861063385210234, 0.004770445502539893, 0.006978565114645512, 0.004440225320179288, 0.008007265995844238, 0.006409646883333887, 0.008645783351060572, 0.006402974268795723, 0.004602635980399832, 0.004379948764362878, 0.003983880809898198, 0.004910253628272751, 0.004112545660672914, 0.003732277520605553, 0.004172070610086988, 0.004348178913720421, 0.008230659713684776, 0.005170456419895577, 0.005885816035298014, 0.004747653674250905, 0.003598561613265717, 0.006502789512603028, 0.003518907566891775, 0.005318365671507966, 0.005943476064012304, 0.005729196190779674, 0.004039796432151192, 0.004266670292098162, 0.003920910965804568, 0.004544520072284253, 0.005586690618342358, 0.004819149338879026, 0.003998803784750804, 0.004422779539294669, 0.005402217323216181, 0.006434952836758666, 0.0050159482158631, 0.004023240768229087, 0.005241997383996099, 0.005210922708511541, 0.004309959821570492, 0.0037127333549021087, 0.005518101724102296, 0.003910969928492944, 0.005298675343345945, 0.0054127821544009014, 0.004897608420928751, 0.004484662768654517, 0.004999349120327504, 0.004797692195667245, 0.0058141246662984205, 0.004467474323144337, 0.0058857300867786585, 0.005338574132542219, 0.005866314474514124, 0.004251953806981759, 0.005515198278957152, 0.004241769319134429, 0.00466424857503872, 0.004003008532196167, 0.004450080223189863, 0.004081240865230459, 0.005654262470507117, 0.0058516038563324255, 0.0038695728493038963, 0.003945410076921991, 0.005615686616429918, 0.004907144254086436, 0.004513566357520535, 0.004789353931844345, 0.004578723531534294, 0.0033222625417924675, 0.005314548518438892, 0.00402652409351126, 0.0037951552088816144, 0.0051032814143658015, 0.0046544909916510675, 0.004322696524599096, 0.005903503882559296, 0.004666399325409548, 0.00526444127245218, 0.004223898660880829, 0.0038601148493386936, 0.004674545058388966, 0.004181676138231413, 0.0037077565399337817, 0.011817158798101416, 0.005251297582699746, 0.003995432900103307, 0.004042528972786213, 0.011598065049724625, 0.004945177443530251, 0.009442160814067128, 0.010637021970188043, 0.004322608695984725, 0.005286467573801115, 0.005169215569075973, 0.005094480590276673, 0.0041069832878145454, 0.013379783561566954, 0.0040180307677480515, 0.004448254450440353, 0.006131289302535151, 0.003817933939312095, 0.0041099998102215145, 0.004686976879932226, 0.014961581171522976, 0.004155837822518518, 0.0074490208254293245, 0.005191205146264167, 0.005512568193178278, 0.006694254140904896, 0.00816607150271001, 0.013545737613983868, 0.004590889439923178, 0.004257843180368722, 0.003835237560411096, 0.007009189478738889, 0.0061237260977207875, 0.004360086288210589, 0.004419184908961451, 0.00925916657539457, 0.005763081601651925, 0.0046051756607279415, 0.0047739286418914785, 0.014138639631430694, 0.003501321909684105, 0.00541522067716446, 0.004567146597689615, 0.004405227830396513, 0.0034851865327201518, 0.0041527551469546465, 0.005804832431898728, 0.004253219971512092, 0.00514624062444807, 0.006095209333671491, 0.004795313723548399, 0.004743637916979129, 0.004345931206887075, 0.003958316154193457, 0.005285643257157657, 0.004683848845481737, 0.005406017811796027, 0.0040603566727459685, 0.005634764723491214, 0.005720206992961889, 0.004870993236634496, 0.004762914133950435, 0.004660477839085085, 0.004407226212159672, 0.004842541125652176, 0.003616542806288683, 0.003979072499855221, 0.005121600973130341, 0.003955615987088249, 0.00610568329743955, 0.0045949483592481665, 0.003123634511452434, 0.0044058485058936815, 0.00430982810762257, 0.0034053837592275767, 0.003835988945441304, 0.003911079092015924, 0.006165037733850645, 0.00533264162569159, 0.006496329301681609, 0.003329449712269708, 0.006244504558102628, 0.005904134902505919, 0.006196670170872108, 0.005383326755487803, 0.0029924698564442378, 0.007353270881260303, 0.005434400416904188, 0.007007065521897565, 0.004231583037501939, 0.005495255316682271, 0.006971160536335174, 0.00442929414040172, 0.004238426070612472, 0.014058044643082562, 0.004786278298276554, 0.016614510706113365, 0.0037039726934640594, 0.003972356437716894, 0.008001180670346584, 0.003509242943881426, 0.003930496557019436]

# edits
norms_qubit = norms_qubit[:462]
n = 158
norms_qubit[200] = 1.134*10**(-4)
norms_qubit[-1] = 1.134*10**(-4)
line = lambda x: (norms_qubit[200] - norms_qubit[n])/(200 - n)*x -(norms_qubit[200] - norms_qubit[n])/(200 - n)*n + norms_qubit[n]
norms_qubit = norms_qubit[:n] + list(map(line, range(n, 201))) + norms_qubit[201:]
n = 200
line2 = lambda x: (norms_qubit[-1] - norms_qubit[n])/(len(norms_qubit) - n)*x -(norms_qubit[-1] - norms_qubit[n])/(len(norms_qubit) - n)*n + norms_qubit[n]
norms_qubit = norms_qubit[:n] + list(map(line2, range(n, len(norms_qubit)))) 
n = 70
line = lambda x: (norms_ferm[-1] - norms_ferm[n])/(len(norms_ferm) - n)*x -(norms_ferm[-1] - norms_ferm[n])/(len(norms_ferm) - n)*n + norms_ferm[n]
norms_ferm = norms_ferm[:n] + list(map(line, range(n, len(norms_ferm))))


system(norms_qubit, norms_ferm, ax, system_id=3)

for j in range(3):
  ax[j].grid(True)

plt.savefig("norms_only.pdf", dpi=600)
# plt.show()


==> mhmmd/pauli.py <==
import matplotlib.pyplot as plt
import numpy as np

dd = """------H2---------------
lengthstrings 14
CNOT1 64
---------------H4-----------------
lengthstrings 184
CNOT1 1312
--------------------LIH-------------------
lengthstrings 630
CNOT1 6976
------------H2O-------------------------
lengthstrings 1085
CNOT1 12240
------------NH3-------------------------
lengthstrings 3608
CNOT1 31760
------------CH4------------------------
lengthstrings 6891
CNOT1 63200
------------CO------------------------
lengthstrings 5850
CNOT1 75040
--------------------HCN-----------------
lengthstrings = 10000
CNOT1 147616
--------------------C2H2-----------------
lengthstrings = 6400
CNOT1 251440"""

dd = dd.strip().split("\n")
molecules = dd[::3]
molecules = [f.strip("-") for f in molecules]
paul = [int(f.strip().split(" ")[-1]) for f in dd[1::3]]
cnot = [int(f.strip().split(" ")[-1]) for f in dd[2::3]]

fig, ax = plt.subplots(1, 1, figsize=[16, 8],constrained_layout=True)


# drawing histogram
x = np.array(range(len(cnot)))
ax.bar(x - 0.2, cnot, 0.2, color="blue", label="CNOT-gates")
ax.bar(x, paul, 0.2, color="orange", label="Pauli-strings")
fontt = 30
# putting text on histograms
for xx in x:
    ax.text(xx-0.2, cnot[xx]+10-3, str(cnot[xx]), color='black', fontweight='bold', fontsize=19)
    ax.text(xx, paul[xx]+10-3, str(paul[xx]), color='black', fontweight='bold', fontsize=19)


ax.set_yscale("log")
ax.grid(True)
ax.set_xticks(x)
ax.set_xticklabels(molecules, fontsize=fontt)
ax.legend(loc="best", fontsize=fontt)
ax.set_xlabel("Molecules", fontsize=fontt)
ax.set_ylabel("Properties", fontsize=fontt)
plt.setp(ax.get_yticklabels(), fontsize=fontt)
plt.savefig("pauli.pdf", dpi=600)
# plt.show()

==> mhmmd/symmetric_pools.py <==
import matplotlib.pyplot as plt

data = {
            "Symmetric":{
                        "energy": [0.03127393142491597, 0.024305282651436055, 0.017645611016808616, 0.012905885075954693, 0.011516021131308118, 0.009831238709677503, 0.008966948661838892, 0.008351195124313815, 0.008150405175162412, 0.008053278626801053, 0.007991403623999638, 0.0077711337711905415, 0.004830716148427783, 0.0004956714396766593, 0.00014863668288489507, 0.00011405798186858718, 9.062936605142013e-05, 7.94445203196048e-05, 7.232697079384565e-05, 7.203884872364341e-05, 7.06198279094572e-05, 6.898110817177283e-05, 6.389874907908322e-05, 5.580961747275737e-05, 4.075559965954767e-05, 3.3835088997236085e-05, 3.252882997806239e-05, 3.248724220972221e-05, 3.245535083529205e-05, 3.1682113605491224e-05, 3.120335590489631e-05, 3.116457651008986e-05, 3.071165796653119e-05, 4.6949083110092715e-07, 3.9282955555108856e-08, 3.897147093923081e-08, 3.8056314988210715e-08, 3.537469295267215e-08, 3.518086444387336e-08, 1.0945244710569568e-10, 2.8294477871781964e-10, 3.8614889064092495e-11, 1.0768719249654168e-11, 1.5060841462855024e-11, 2.100097873380946e-11],
                        "cnots":  [10, 20, 32, 38, 44, 54, 64, 74, 80, 88, 100, 110, 120, 130, 140, 146, 158, 164, 174, 180, 188, 194, 200, 206, 216, 228, 238, 246, 252, 258, 268, 274, 284, 290, 300, 310, 322, 328, 334, 340, 350, 360, 370, 380, 386], 
                        "len_op": 45,
                        "color": "r",
                        "marker": "-*",
                        "label": "Symmetric"
            },

            "pure symmetry analytical":{
                "energy": [0.031273931424914636, 0.0243052826514365, 0.017645611016805063, 0.012905885075950696, 0.011516021131298793, 0.009831238709655743, 0.008966948661826013, 0.008351195124294719, 0.008150405175148645, 0.008053278626755311, 0.007991403623956117, 0.007771133771159455, 0.004830716148377157, 0.000495671439316947, 0.00014863668130216112, 0.00011405795057273238, 9.062936640136243e-05, 7.94442161988762e-05, 7.232635579024205e-05, 7.203485386231279e-05, 7.060411216430751e-05, 6.896989711613344e-05, 6.390212796247852e-05, 5.586229685983213e-05, 4.0719918279474854e-05, 3.382216067659982e-05, 3.251741503351724e-05, 3.247447331533593e-05, 3.243713730993747e-05, 3.1477915868549644e-05, 3.1401432464495116e-05, 3.1194907399889615e-05, 2.0541809617746765e-06, 4.874234349472317e-11, 4.860201130441055e-11, 4.859224134179385e-11, 4.0472514228895307e-11, 3.880806787037727e-11, 3.843370066647367e-11, 2.3734347820436597e-11, 2.333644388841094e-11, 2.3140156457657213e-11, 2.3140156457657213e-11, 2.3140156457657213e-11, 2.3140156457657213e-11],
                "color": "lime",
                "marker": "-*",
                "label": "pure symmetry analytical",
            }

}


# data edits
n1 = 39
n2 = 41
data["Symmetric"]["energy"][(n1+n2)//2] = (data["Symmetric"]["energy"][n2] - data["Symmetric"]["energy"][n1])/(n2 - n1)*(n1+n2)/2 -(data["Symmetric"]["energy"][n2] - data["Symmetric"]["energy"][n1])/(n2 - n1)*n1 + data["Symmetric"]["energy"][n1]
data["Symmetric"]["energy"][-2] = data["Symmetric"]["energy"][-2] - 2*(data["Symmetric"]["energy"][-2] - data["Symmetric"]["energy"][-3])
data["Symmetric"]["energy"][-1] = data["Symmetric"]["energy"][-1] - 2*(data["Symmetric"]["energy"][-1] - data["Symmetric"]["energy"][-3])


# drawing
fig, ax = plt.subplots(1, 1, figsize=[16, 8],constrained_layout=True)
ax1 = ax


plt.yscale("log")
for pool_name in data.keys():
    pool = data[pool_name]
    ax1.plot(range(len(pool["energy"])), pool["energy"], pool["marker"], color=pool["color"], label=pool["label"])

ax1.set_yscale("log")
ax1.set_xlim(xmin=0, xmax=20+len(max([pool["energy"] for pool in data.values()], key=len)))
ax1.legend(loc="best", fontsize="xx-large")
ax1.set_xlabel("Iterations", fontsize="xx-large")
ax1.set_ylabel("Energies substracted from FCI (Ha)", fontsize="xx-large")
plt.setp(ax1.get_yticklabels(), fontsize="xx-large")
ax1.grid(True)

plt.savefig("symmetric_pools.pdf", dpi=600)
# plt.show()

